Tracers of Stellar Mass-loss - II. Mid-IR Colors and Surface Brightness Fluctuations

I present integrated colors and surface brightness fluctuation magnitudes in the mid-IR, derived from stellar population synthesis models that include the effects of the dusty envelopes around thermally pulsing asymptotic giant branch (TP-AGB) stars. The models are based on the Bruzual & Charlot CB* isochrones; they are single-burst, range in age from a few Myr to 14 Gyr, and comprise metallicities between $Z$= 0.0001 and $Z$ = 0.04. I compare these models to mid-IR data of AGB stars and star clusters in the Magellanic Clouds, and study the effects of varying self-consistently the mass-loss rate, the stellar parameters, and the output spectra of the stars plus their dusty envelopes. I find that models with a higher than fiducial mass-loss rate are needed to fit the mid-IR colors of "extreme" single AGB stars in the Large Magellanic Cloud. Surface brightness fluctuation magnitudes are quite sensitive to metallicity for 4.5 um and longer wavelengths at all stellar population ages, and powerful diagnostics of mass-loss rate in the TP-AGB for intermediate-age populations, between 100 Myr and 2-3 Gyr.

==> anc/apjaab1fet2_mrt.txt <==
Title: Tracers of stellar mass loss -- II. Mid-IR color and surface brightness fluctuations
Authors: Gonzalez-Lopezlira R.A. 
Table: IR colors for CB* models with fiducial mass-loss
================================================================================
Byte-by-byte Description of file: apjaab1fet2_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label      Explanations
--------------------------------------------------------------------------------
   1-  6 F6.4   ---   Z          Metallicity
   8- 12 F5.3   ---   Y          He content
  14- 19 F6.3   Gyr   Age        Single stellar population age
  21- 26 F6.3   mag   [V-3.6]    V-3.6um color
  28- 33 F6.3   mag   [3.6-4.5]  3.6 - 4.5um color
  35- 40 F6.3   mag   [4.5-5.8]  4.5 - 5.8um color
  42- 47 F6.3   mag   [5.8-8]    5.8 - 8um color
  49- 54 F6.3   mag   [8-24]     8 - 24um color
--------------------------------------------------------------------------------
0.0001 0.249  0.005 -0.664 -0.033 -0.021 -0.019 -0.530 
0.0001 0.249  0.006 -0.663 -0.034 -0.021 -0.019 -0.529 
0.0001 0.249  0.007 -0.674 -0.035 -0.021 -0.019 -0.529 
0.0001 0.249  0.008 -0.675 -0.035 -0.021 -0.019 -0.527 
0.0001 0.249  0.009 -0.648 -0.034 -0.020 -0.018 -0.524 
0.0001 0.249  0.010 -0.613 -0.032 -0.019 -0.017 -0.521 
0.0001 0.249  0.020 -0.106 -0.018  0.000  0.005 -0.498 
0.0001 0.249  0.030  0.020 -0.012  0.002  0.007 -0.492 
0.0001 0.249  0.040  0.070 -0.010  0.003  0.007 -0.490 
0.0001 0.249  0.050  0.141 -0.007  0.004  0.009 -0.487 
0.0001 0.249  0.060  0.256 -0.005  0.006  0.010 -0.484 
0.0001 0.249  0.070  0.314 -0.004  0.006  0.011 -0.483 
0.0001 0.249  0.080  0.408 -0.003  0.007  0.012 -0.481 
0.0001 0.249  0.090  0.524 -0.004  0.010  0.016 -0.479 
0.0001 0.249  0.100  1.439 -0.031  0.034  0.060 -0.454 
0.0001 0.249  0.200  1.598  0.510  0.568  0.719  0.903 
0.0001 0.249  0.300  2.012  0.405  0.429  0.586  0.850 
0.0001 0.249  0.400  1.944  0.353  0.385  0.518  0.652 
0.0001 0.249  0.500  1.623  0.304  0.383  0.541  0.690 
0.0001 0.249  0.600  1.395  0.360  0.511  0.742  1.061 
0.0001 0.249  0.700  1.774  0.278  0.279  0.357  0.321 
0.0001 0.249  0.800  1.694  0.257  0.271  0.349  0.291 
0.0001 0.249  0.900  1.767  0.253  0.252  0.321  0.238 
0.0001 0.249  1.000  1.710  0.312  0.327  0.430  0.479 
0.0001 0.249  1.500  1.844  0.129  0.135  0.178 -0.037 
0.0001 0.249  2.000  1.695  0.010  0.022  0.024 -0.465 
0.0001 0.249  3.000  1.819  0.013  0.020  0.021 -0.467 
0.0001 0.249  4.000  1.848  0.013  0.020  0.021 -0.467 
0.0001 0.249  5.000  1.885  0.011  0.020  0.021 -0.467 
0.0001 0.249  6.000  1.927  0.011  0.020  0.021 -0.467 
0.0001 0.249  7.000  1.954  0.010  0.019  0.021 -0.467 
0.0001 0.249  8.000  1.978  0.009  0.019  0.021 -0.467 
0.0001 0.249  9.000  2.004  0.009  0.019  0.022 -0.467 
0.0001 0.249 10.000  2.024  0.009  0.019  0.022 -0.467 
0.0001 0.249 11.000  2.040  0.008  0.019  0.022 -0.467 
0.0001 0.249 12.000  2.054  0.008  0.018  0.022 -0.467 
0.0001 0.249 13.000  2.078  0.008  0.019  0.022 -0.467 
0.0001 0.249 13.500  2.091  0.008  0.019  0.023 -0.467 
0.0002 0.249  0.005 -0.579 -0.027 -0.018 -0.016 -0.523 
0.0002 0.249  0.006 -0.583 -0.029 -0.018 -0.016 -0.524 
0.0002 0.249  0.007 -0.539 -0.028 -0.016 -0.014 -0.520 
0.0002 0.249  0.008 -0.646 -0.033 -0.020 -0.018 -0.525 
0.0002 0.249  0.009 -0.595 -0.032 -0.018 -0.015 -0.521 
0.0002 0.249  0.010 -0.504 -0.029 -0.014 -0.011 -0.516 
0.0002 0.249  0.020 -0.068 -0.018  0.001  0.008 -0.495 
0.0002 0.249  0.030  0.124 -0.012  0.004  0.011 -0.488 
0.0002 0.249  0.040  0.259 -0.007  0.005  0.011 -0.485 
0.0002 0.249  0.050  0.397 -0.005  0.007  0.013 -0.482 
0.0002 0.249  0.060  0.449 -0.004  0.008  0.013 -0.481 
0.0002 0.249  0.070  0.540 -0.002  0.009  0.014 -0.479 
0.0002 0.249  0.080  0.609 -0.002  0.010  0.015 -0.478 
0.0002 0.249  0.090  0.652 -0.002  0.010  0.015 -0.477 
0.0002 0.249  0.100  1.412  0.029  0.085  0.476  0.979 
0.0002 0.249  0.200  1.768  0.378  0.427  0.620  0.954 
0.0002 0.249  0.300  2.127  0.486  0.486  0.643  1.013 
0.0002 0.249  0.400  1.778  0.288  0.377  0.566  0.820 
0.0002 0.249  0.500  1.508  0.324  0.437  0.623  0.842 
0.0002 0.249  0.600  1.493  0.299  0.395  0.562  0.729 
0.0002 0.249  0.700  1.688  0.300  0.396  0.583  0.819 
0.0002 0.249  0.800  1.783  0.263  0.304  0.430  0.532 
0.0002 0.249  0.900  1.795  0.258  0.272  0.370  0.423 
0.0002 0.249  1.000  1.821  0.260  0.262  0.331  0.246 
0.0002 0.249  1.500  1.932  0.146  0.165  0.227  0.071 
0.0002 0.249  2.000  1.774  0.008  0.023  0.026 -0.465 
0.0002 0.249  3.000  1.870  0.010  0.023  0.024 -0.467 
0.0002 0.249  4.000  1.884  0.008  0.022  0.024 -0.467 
0.0002 0.249  5.000  1.929  0.008  0.022  0.025 -0.467 
0.0002 0.249  6.000  1.971  0.006  0.021  0.024 -0.467 
0.0002 0.249  7.000  2.008  0.005  0.021  0.025 -0.467 
0.0002 0.249  8.000  2.043  0.004  0.021  0.025 -0.467 
0.0002 0.249  9.000  2.075  0.004  0.021  0.025 -0.467 
0.0002 0.249 10.000  2.149  0.000  0.022  0.028 -0.467 
0.0002 0.249 11.000  2.259 -0.006  0.024  0.033 -0.467 
0.0002 0.249 12.000  2.108  0.001  0.022  0.027 -0.467 
0.0002 0.249 13.000  2.245 -0.005  0.024  0.032 -0.467 
0.0002 0.249 13.500  2.275 -0.006  0.024  0.033 -0.467 
0.0005 0.249  0.005 -0.462 -0.018 -0.014 -0.012 -0.515 
0.0005 0.249  0.006 -0.542 -0.025 -0.016 -0.015 -0.521 
0.0005 0.249  0.007 -0.474 -0.028 -0.013 -0.009 -0.518 
0.0005 0.249  0.008 -0.393 -0.033 -0.009 -0.001 -0.513 
0.0005 0.249  0.009 -0.303 -0.036 -0.005  0.006 -0.509 
0.0005 0.249  0.010 -0.239 -0.039 -0.002  0.012 -0.506 
0.0005 0.249  0.020  0.767 -0.040  0.020  0.042 -0.480 
0.0005 0.249  0.030  0.773 -0.032  0.018  0.036 -0.479 
0.0005 0.249  0.040  0.760 -0.026  0.017  0.032 -0.479 
0.0005 0.249  0.050  0.763 -0.022  0.016  0.029 -0.478 
0.0005 0.249  0.060  0.778 -0.021  0.016  0.028 -0.478 
0.0005 0.249  0.070  0.838 -0.019  0.015  0.027 -0.476 
0.0005 0.249  0.080  0.845 -0.019  0.015  0.027 -0.476 
0.0005 0.249  0.090  0.946 -0.024  0.017  0.032 -0.475 
0.0005 0.249  0.100  1.556  0.033  0.094  0.496  1.020 
0.0005 0.249  0.200  1.889  0.473  0.534  0.740  1.293 
0.0005 0.249  0.300  1.782  0.569  0.663  0.857  1.207 
0.0005 0.249  0.400  1.875  0.240  0.324  0.518  0.829 
0.0005 0.249  0.500  1.897  0.322  0.361  0.518  0.777 
0.0005 0.249  0.600  1.921  0.401  0.424  0.561  0.732 
0.0005 0.249  0.700  1.830  0.252  0.307  0.441  0.525 
0.0005 0.249  0.800  1.821  0.331  0.374  0.522  0.717 
0.0005 0.249  0.900  1.988  0.275  0.309  0.429  0.471 
0.0005 0.249  1.000  2.016  0.237  0.252  0.329  0.232 
0.0005 0.249  1.500  2.147  0.178  0.197  0.257  0.095 
0.0005 0.249  2.000  1.859 -0.012  0.031  0.064 -0.270 
0.0005 0.249  3.000  1.953 -0.012  0.028  0.045 -0.398 
0.0005 0.249  4.000  1.971 -0.014  0.027  0.038 -0.453 
0.0005 0.249  5.000  2.003 -0.016  0.026  0.037 -0.467 
0.0005 0.249  6.000  2.049 -0.018  0.026  0.038 -0.467 
0.0005 0.249  7.000  2.080 -0.019  0.026  0.038 -0.467 
0.0005 0.249  8.000  2.109 -0.021  0.026  0.039 -0.466 
0.0005 0.249  9.000  2.134 -0.023  0.026  0.040 -0.467 
0.0005 0.249 10.000  2.154 -0.024  0.026  0.040 -0.466 
0.0005 0.249 11.000  2.175 -0.024  0.026  0.040 -0.466 
0.0005 0.249 12.000  2.193 -0.025  0.026  0.041 -0.466 
0.0005 0.249 13.000  2.207 -0.026  0.026  0.041 -0.466 
0.0005 0.249 13.500  2.213 -0.027  0.026  0.042 -0.466 
0.001  0.250  0.005 -0.011  0.000 -0.003  0.000 -0.492 
0.001  0.250  0.006 -0.440 -0.021 -0.012 -0.009 -0.515 
0.001  0.250  0.007 -0.349 -0.035 -0.007  0.005 -0.511 
0.001  0.250  0.008 -0.205 -0.041  0.001  0.020 -0.498 
0.001  0.250  0.009 -0.161 -0.041  0.003  0.022 -0.494 
0.001  0.250  0.010 -0.130 -0.043  0.004  0.025 -0.492 
0.001  0.250  0.020  1.225 -0.074  0.028  0.070 -0.476 
0.001  0.250  0.030  1.182 -0.064  0.026  0.062 -0.476 
0.001  0.250  0.040  1.094 -0.054  0.024  0.053 -0.476 
0.001  0.250  0.050  1.066 -0.048  0.022  0.049 -0.475 
0.001  0.250  0.060  1.060 -0.044  0.021  0.046 -0.475 
0.001  0.250  0.070  1.078 -0.040  0.021  0.043 -0.474 
0.001  0.250  0.080  1.089 -0.039  0.020  0.042 -0.474 
0.001  0.250  0.090  1.140 -0.041  0.022  0.044 -0.472 
0.001  0.250  0.100  1.704  0.032  0.108  0.531  1.085 
0.001  0.250  0.200  1.827  0.522  0.638  0.860  1.421 
0.001  0.250  0.300  1.959  0.384  0.494  0.735  1.212 
0.001  0.250  0.400  1.991  0.328  0.368  0.513  0.724 
0.001  0.250  0.500  1.912  0.345  0.399  0.562  0.795 
0.001  0.250  0.600  1.917  0.325  0.368  0.515  0.679 
0.001  0.250  0.700  2.037  0.262  0.281  0.388  0.393 
0.001  0.250  0.800  1.713  0.290  0.440  0.671  0.985 
0.001  0.250  0.900  1.937  0.263  0.320  0.462  0.618 
0.001  0.250  1.000  2.050  0.266  0.298  0.390  0.352 
0.001  0.250  1.500  2.334  0.156  0.184  0.261  0.068 
0.001  0.250  2.000  2.001 -0.026  0.041  0.093 -0.140 
0.001  0.250  3.000  2.095 -0.032  0.035  0.075 -0.263 
0.001  0.250  4.000  2.108 -0.033  0.035  0.077 -0.251 
0.001  0.250  5.000  2.140 -0.037  0.033  0.067 -0.334 
0.001  0.250  6.000  2.177 -0.039  0.032  0.062 -0.379 
0.001  0.250  7.000  2.223 -0.041  0.033  0.064 -0.369 
0.001  0.250  8.000  2.247 -0.043  0.032  0.060 -0.413 
0.001  0.250  9.000  2.275 -0.043  0.032  0.059 -0.419 
0.001  0.250 10.000  2.298 -0.044  0.032  0.064 -0.389 
0.001  0.250 11.000  2.314 -0.045  0.032  0.063 -0.398 
0.001  0.250 12.000  2.332 -0.046  0.032  0.060 -0.427 
0.001  0.250 13.000  2.347 -0.047  0.032  0.057 -0.459 
0.001  0.250 13.500  2.356 -0.048  0.032  0.057 -0.463 
0.002  0.252  0.005  0.456  0.009  0.004  0.006 -0.482 
0.002  0.252  0.006  0.068 -0.007  0.000  0.006 -0.492 
0.002  0.252  0.007 -0.149 -0.025  0.003  0.016 -0.488 
0.002  0.252  0.008 -0.163 -0.017  0.008  0.020 -0.471 
0.002  0.252  0.009 -0.010 -0.017  0.012  0.027 -0.465 
0.002  0.252  0.010  0.147 -0.023  0.016  0.036 -0.461 
0.002  0.252  0.020  1.628 -0.105  0.035  0.097 -0.471 
0.002  0.252  0.030  1.564 -0.093  0.033  0.085 -0.471 
0.002  0.252  0.040  1.470 -0.084  0.030  0.077 -0.472 
0.002  0.252  0.050  1.417 -0.076  0.028  0.071 -0.472 
0.002  0.252  0.060  1.394 -0.072  0.027  0.067 -0.472 
0.002  0.252  0.070  1.390 -0.067  0.026  0.062 -0.472 
0.002  0.252  0.080  1.397 -0.064  0.026  0.061 -0.472 
0.002  0.252  0.090  1.404 -0.059  0.026  0.059 -0.469 
0.002  0.252  0.100  1.968  0.027  0.141  0.570  1.173 
0.002  0.252  0.200  2.227  0.332  0.396  0.651  1.478 
0.002  0.252  0.300  2.107  0.345  0.395  0.576  0.973 
0.002  0.252  0.400  1.941  0.245  0.320  0.489  0.735 
0.002  0.252  0.500  1.998  0.299  0.352  0.503  0.716 
0.002  0.252  0.600  1.999  0.296  0.362  0.521  0.713 
0.002  0.252  0.700  1.987  0.296  0.391  0.549  0.677 
0.002  0.252  0.800  2.245  0.300  0.382  0.557  0.788 
0.002  0.252  0.900  2.237  0.261  0.312  0.448  0.483 
0.002  0.252  1.000  2.207  0.287  0.413  0.626  0.863 
0.002  0.252  1.500  2.350  0.162  0.208  0.293  0.140 
0.002  0.252  2.000  2.225 -0.037  0.067  0.130 -0.079 
0.002  0.252  3.000  2.292 -0.054  0.047  0.102 -0.170 
0.002  0.252  4.000  2.288 -0.050  0.043  0.095 -0.215 
0.002  0.252  5.000  2.302 -0.050  0.041  0.088 -0.264 
0.002  0.252  6.000  2.341 -0.048  0.040  0.086 -0.281 
0.002  0.252  7.000  2.376 -0.048  0.040  0.083 -0.302 
0.002  0.252  8.000  2.405 -0.047  0.041  0.083 -0.309 
0.002  0.252  9.000  2.429 -0.046  0.041  0.081 -0.319 
0.002  0.252 10.000  2.450 -0.045  0.041  0.081 -0.327 
0.002  0.252 11.000  2.471 -0.045  0.041  0.079 -0.336 
0.002  0.252 12.000  2.487 -0.044  0.041  0.077 -0.356 
0.002  0.252 13.000  2.503 -0.044  0.041  0.074 -0.385 
0.002  0.252 13.500  2.511 -0.044  0.041  0.072 -0.396 
0.004  0.256  0.005  0.943 -0.004  0.011  0.016 -0.479 
0.004  0.256  0.006  0.713 -0.011  0.010  0.018 -0.483 
0.004  0.256  0.007  1.691 -0.004  0.055  0.080 -0.388 
0.004  0.256  0.008  0.848 -0.009  0.039  0.063 -0.417 
0.004  0.256  0.009  0.993 -0.024  0.040  0.072 -0.420 
0.004  0.256  0.010  0.974 -0.050  0.035  0.078 -0.441 
0.004  0.256  0.020  2.108 -0.127  0.042  0.119 -0.463 
0.004  0.256  0.030  2.060 -0.123  0.041  0.112 -0.466 
0.004  0.256  0.040  1.817 -0.112  0.037  0.100 -0.467 
0.004  0.256  0.050  1.758 -0.108  0.035  0.096 -0.468 
0.004  0.256  0.060  1.678 -0.101  0.033  0.091 -0.468 
0.004  0.256  0.070  1.604 -0.093  0.032  0.083 -0.468 
0.004  0.256  0.080  1.591 -0.080  0.033  0.079 -0.460 
0.004  0.256  0.090  2.106  0.049  0.147  0.670  1.354 
0.004  0.256  0.100  2.019  0.052  0.149  0.633  1.298 
0.004  0.256  0.200  2.002  0.410  0.525  0.745  1.124 
0.004  0.256  0.300  1.904  0.338  0.448  0.638  0.848 
0.004  0.256  0.400  2.040  0.307  0.392  0.527  0.668 
0.004  0.256  0.500  1.960  0.241  0.421  0.599  0.854 
0.004  0.256  0.600  2.245  0.320  0.410  0.551  0.686 
0.004  0.256  0.700  2.279  0.263  0.377  0.555  0.719 
0.004  0.256  0.800  2.254  0.261  0.429  0.647  0.914 
0.004  0.256  0.900  2.296  0.249  0.398  0.612  0.906 
0.004  0.256  1.000  2.266  0.204  0.328  0.516  0.735 
0.004  0.256  1.500  2.429  0.133  0.219  0.340  0.260 
0.004  0.256  2.000  2.415 -0.086  0.054  0.131 -0.032 
0.004  0.256  3.000  2.545 -0.074  0.049  0.107 -0.185 
0.004  0.256  4.000  2.557 -0.072  0.049  0.106 -0.182 
0.004  0.256  5.000  2.549 -0.067  0.053  0.098 -0.244 
0.004  0.256  6.000  2.628 -0.066  0.050  0.096 -0.252 
0.004  0.256  7.000  2.648 -0.061  0.049  0.095 -0.263 
0.004  0.256  8.000  2.644 -0.056  0.052  0.096 -0.258 
0.004  0.256  9.000  2.664 -0.055  0.053  0.089 -0.309 
0.004  0.256 10.000  2.673 -0.051  0.051  0.088 -0.326 
0.004  0.256 11.000  2.694 -0.050  0.052  0.087 -0.329 
0.004  0.256 12.000  2.711 -0.047  0.052  0.087 -0.333 
0.004  0.256 13.000  2.723 -0.045  0.053  0.086 -0.338 
0.004  0.256 13.500  2.731 -0.045  0.053  0.086 -0.340 
0.006  0.259  0.005  1.105 -0.016  0.015  0.024 -0.481 
0.006  0.259  0.006  1.043 -0.030  0.016  0.033 -0.481 
0.006  0.259  0.007  1.972 -0.008  0.056  0.086 -0.390 
0.006  0.259  0.008  1.601  0.008  0.052  0.075 -0.391 
0.006  0.259  0.009  1.697 -0.013  0.052  0.086 -0.398 
0.006  0.259  0.010  1.867 -0.024  0.054  0.094 -0.400 
0.006  0.259  0.020  2.158 -0.096  0.048  0.117 -0.438 
0.006  0.259  0.030  2.120 -0.118  0.045  0.117 -0.454 
0.006  0.259  0.040  1.815 -0.117  0.041  0.110 -0.461 
0.006  0.259  0.050  1.719 -0.113  0.038  0.105 -0.464 
0.006  0.259  0.060  1.625 -0.106  0.037  0.099 -0.463 
0.006  0.259  0.070  1.531 -0.095  0.035  0.091 -0.461 
0.006  0.259  0.080  1.533 -0.088  0.036  0.087 -0.458 
0.006  0.259  0.090  2.082  0.079  0.181  0.718  1.449 
0.006  0.259  0.100  2.047  0.070  0.168  0.682  1.393 
0.006  0.259  0.200  2.073  0.459  0.567  0.744  1.010 
0.006  0.259  0.300  1.994  0.295  0.419  0.584  0.756 
0.006  0.259  0.400  2.013  0.280  0.487  0.701  0.982 
0.006  0.259  0.500  2.205  0.405  0.556  0.741  0.969 
0.006  0.259  0.600  2.276  0.271  0.427  0.621  0.806 
0.006  0.259  0.700  2.323  0.228  0.363  0.546  0.750 
0.006  0.259  0.800  2.328  0.229  0.410  0.646  0.949 
0.006  0.259  0.900  2.396  0.200  0.320  0.480  0.631 
0.006  0.259  1.000  2.516  0.202  0.337  0.524  0.698 
0.006  0.259  1.500  2.504  0.133  0.245  0.391  0.417 
0.006  0.259  2.000  2.588 -0.074  0.063  0.138 -0.065 
0.006  0.259  3.000  2.676 -0.067  0.044  0.117 -0.131 
0.006  0.259  4.000  2.728 -0.069  0.054  0.112 -0.164 
0.006  0.259  5.000  2.741 -0.064  0.054  0.105 -0.209 
0.006  0.259  6.000  2.753 -0.058  0.054  0.103 -0.226 
0.006  0.259  7.000  2.791 -0.057  0.055  0.099 -0.255 
0.006  0.259  8.000  2.817 -0.056  0.053  0.095 -0.281 
0.006  0.259  9.000  2.843 -0.054  0.052  0.093 -0.302 
0.006  0.259 10.000  2.863 -0.053  0.051  0.092 -0.309 
0.006  0.259 11.000  2.888 -0.052  0.051  0.092 -0.318 
0.006  0.259 12.000  2.909 -0.051  0.051  0.091 -0.327 
0.006  0.259 13.000  2.920 -0.050  0.053  0.090 -0.334 
0.006  0.259 13.500  2.924 -0.049  0.054  0.090 -0.336 
0.008  0.263  0.005  1.439 -0.051  0.020  0.050 -0.481 
0.008  0.263  0.006  1.464 -0.063  0.021  0.061 -0.478 
0.008  0.263  0.007  2.638  0.044  0.067  0.084 -0.358 
0.008  0.263  0.008  2.184  0.031  0.062  0.083 -0.371 
0.008  0.263  0.009  2.255  0.027  0.063  0.087 -0.371 
0.008  0.263  0.010  2.002  0.025  0.062  0.087 -0.373 
0.008  0.263  0.020  2.699 -0.079  0.055  0.121 -0.419 
0.008  0.263  0.030  2.009 -0.088  0.049  0.112 -0.434 
0.008  0.263  0.040  1.780 -0.101  0.044  0.110 -0.448 
0.008  0.263  0.050  1.690 -0.108  0.041  0.108 -0.457 
0.008  0.263  0.060  1.602 -0.104  0.039  0.103 -0.459 
0.008  0.263  0.070  1.503 -0.091  0.037  0.093 -0.457 
0.008  0.263  0.080  1.535 -0.078  0.039  0.090 -0.447 
0.008  0.263  0.090  2.136  0.091  0.200  0.741  1.498 
0.008  0.263  0.100  2.125  0.072  0.183  0.697  1.420 
0.008  0.263  0.200  2.043  0.222  0.415  0.700  1.096 
0.008  0.263  0.300  2.131  0.183  0.337  0.560  0.776 
0.008  0.263  0.400  2.125  0.200  0.429  0.706  1.066 
0.008  0.263  0.500  2.389  0.234  0.336  0.501  0.633 
0.008  0.263  0.600  2.428  0.237  0.333  0.492  0.600 
0.008  0.263  0.700  2.373  0.225  0.383  0.617  0.886 
0.008  0.263  0.800  2.501  0.205  0.297  0.447  0.470 
0.008  0.263  0.900  2.468  0.197  0.322  0.503  0.703 
0.008  0.263  1.000  2.487  0.191  0.339  0.531  0.758 
0.008  0.263  1.500  2.508  0.111  0.196  0.284  0.176 
0.008  0.263  2.000  2.671 -0.081  0.060  0.156  0.092 
0.008  0.263  3.000  2.790 -0.059  0.059  0.122 -0.111 
0.008  0.263  4.000  2.813 -0.056  0.059  0.139 -0.004 
0.008  0.263  5.000  2.797 -0.055  0.053  0.116 -0.145 
0.008  0.263  6.000  2.861 -0.055  0.054  0.110 -0.195 
0.008  0.263  7.000  2.884 -0.051  0.057  0.106 -0.216 
0.008  0.263  8.000  2.915 -0.049  0.059  0.106 -0.223 
0.008  0.263  9.000  2.951 -0.050  0.057  0.100 -0.267 
0.008  0.263 10.000  2.976 -0.048  0.056  0.096 -0.298 
0.008  0.263 11.000  2.992 -0.046  0.058  0.096 -0.304 
0.008  0.263 12.000  3.016 -0.046  0.059  0.095 -0.312 
0.008  0.263 13.000  3.032 -0.046  0.059  0.094 -0.320 
0.008  0.263 13.500  3.041 -0.046  0.059  0.094 -0.324 
0.014  0.273  0.005  2.145 -0.119  0.035  0.122 -0.460 
0.014  0.273  0.006  2.562 -0.107  0.042  0.127 -0.444 
0.014  0.273  0.007  3.481  0.089  0.076  0.082 -0.336 
0.014  0.273  0.008  3.410  0.089  0.076  0.082 -0.335 
0.014  0.273  0.009  3.191  0.087  0.075  0.082 -0.337 
0.014  0.273  0.010  2.433  0.079  0.072  0.080 -0.343 
0.014  0.273  0.020  2.779  0.017  0.066  0.098 -0.370 
0.014  0.273  0.030  1.935 -0.013  0.057  0.095 -0.395 
0.014  0.273  0.040  1.739 -0.048  0.050  0.099 -0.418 
0.014  0.273  0.050  1.607 -0.074  0.044  0.101 -0.437 
0.014  0.273  0.060  1.562 -0.080  0.042  0.099 -0.443 
0.014  0.273  0.070  1.588 -0.073  0.042  0.094 -0.440 
0.014  0.273  0.080  2.191  0.160  0.222  0.773  1.721 
0.014  0.273  0.090  2.276  0.128  0.205  0.765  1.619 
0.014  0.273  0.100  2.308  0.099  0.184  0.725  1.557 
0.014  0.273  0.200  2.268  0.039  0.145  0.552  1.365 
0.014  0.273  0.300  2.172  0.194  0.403  0.657  0.981 
0.014  0.273  0.400  2.303  0.217  0.387  0.597  0.873 
0.014  0.273  0.500  2.412  0.212  0.349  0.534  0.762 
0.014  0.273  0.600  2.452  0.202  0.339  0.523  0.722 
0.014  0.273  0.700  2.521  0.200  0.333  0.500  0.651 
0.014  0.273  0.800  2.533  0.187  0.322  0.496  0.664 
0.014  0.273  0.900  2.482  0.172  0.307  0.493  0.697 
0.014  0.273  1.000  2.560  0.151  0.270  0.446  0.644 
0.014  0.273  1.500  2.665  0.057  0.154  0.230  0.082 
0.014  0.273  2.000  2.870 -0.066  0.060  0.200  0.311 
0.014  0.273  3.000  3.056 -0.046  0.059  0.166  0.120 
0.014  0.273  4.000  3.010 -0.038  0.050  0.153  0.054 
0.014  0.273  5.000  3.019 -0.036  0.054  0.134 -0.064 
0.014  0.273  6.000  3.018 -0.035  0.049  0.127 -0.109 
0.014  0.273  7.000  3.057 -0.033  0.050  0.129 -0.094 
0.014  0.273  8.000  3.070 -0.031  0.053  0.125 -0.111 
0.014  0.273  9.000  3.090 -0.032  0.056  0.121 -0.144 
0.014  0.273 10.000  3.130 -0.030  0.056  0.122 -0.140 
0.014  0.273 11.000  3.148 -0.028  0.056  0.120 -0.153 
0.014  0.273 12.000  3.173 -0.028  0.057  0.116 -0.187 
0.014  0.273 13.000  3.191 -0.028  0.058  0.113 -0.213 
0.014  0.273 13.500  3.201 -0.027  0.059  0.111 -0.233 
0.017  0.279  0.005  2.110 -0.068  0.045  0.110 -0.428 
0.017  0.279  0.006  2.541 -0.065  0.048  0.118 -0.419 
0.017  0.279  0.007  3.674  0.095  0.079  0.086 -0.330 
0.017  0.279  0.008  3.515  0.094  0.079  0.085 -0.331 
0.017  0.279  0.009  3.192  0.091  0.077  0.084 -0.334 
0.017  0.279  0.010  2.389  0.084  0.073  0.081 -0.340 
0.017  0.279  0.020  2.590  0.060  0.070  0.085 -0.353 
0.017  0.279  0.030  1.935  0.002  0.059  0.092 -0.387 
0.017  0.279  0.040  1.707 -0.033  0.050  0.094 -0.413 
0.017  0.279  0.050  1.614 -0.056  0.045  0.095 -0.429 
0.017  0.279  0.060  1.602 -0.068  0.042  0.096 -0.438 
0.017  0.279  0.070  1.699 -0.062  0.045  0.094 -0.431 
0.017  0.279  0.080  1.666 -0.066  0.042  0.091 -0.437 
0.017  0.279  0.090  2.309  0.149  0.213  0.755  1.697 
0.017  0.279  0.100  2.370  0.109  0.187  0.725  1.600 
0.017  0.279  0.200  2.308  0.084  0.184  0.571  1.520 
0.017  0.279  0.300  2.250  0.188  0.394  0.639  0.940 
0.017  0.279  0.400  2.287  0.176  0.370  0.589  0.872 
0.017  0.279  0.500  2.395  0.203  0.339  0.500  0.703 
0.017  0.279  0.600  2.412  0.196  0.337  0.512  0.753 
0.017  0.279  0.700  2.557  0.194  0.312  0.450  0.544 
0.017  0.279  0.800  2.594  0.180  0.291  0.418  0.476 
0.017  0.279  0.900  2.626  0.164  0.269  0.382  0.394 
0.017  0.279  1.000  2.603  0.137  0.283  0.444  0.640 
0.017  0.279  1.500  2.675  0.057  0.180  0.232  0.096 
0.017  0.279  2.000  2.926 -0.058  0.059  0.227  0.429 
0.017  0.279  3.000  3.145 -0.025  0.045  0.180  0.202 
0.017  0.279  4.000  3.036 -0.030  0.044  0.157  0.067 
0.017  0.279  5.000  3.111 -0.029  0.049  0.147  0.000 
0.017  0.279  6.000  3.071 -0.026  0.044  0.143 -0.019 
0.017  0.279  7.000  3.091 -0.025  0.044  0.144 -0.004 
0.017  0.279  8.000  3.116 -0.023  0.052  0.140 -0.032 
0.017  0.279  9.000  3.130 -0.023  0.054  0.128 -0.121 
0.017  0.279 10.000  3.170 -0.023  0.056  0.123 -0.156 
0.017  0.279 11.000  3.190 -0.018  0.055  0.133 -0.086 
0.017  0.279 12.000  3.205 -0.016  0.056  0.128 -0.123 
0.017  0.279 13.000  3.231 -0.016  0.058  0.126 -0.137 
0.017  0.279 13.500  3.243 -0.016  0.059  0.123 -0.153 
0.01   0.267  0.005  1.556 -0.064  0.021  0.061 -0.480 
0.01   0.267  0.006  1.655 -0.065  0.025  0.068 -0.473 
0.01   0.267  0.007  2.774  0.074  0.070  0.079 -0.347 
0.01   0.267  0.008  2.575  0.060  0.067  0.081 -0.355 
0.01   0.267  0.009  3.010  0.056  0.070  0.086 -0.353 
0.01   0.267  0.010  2.381  0.057  0.068  0.083 -0.355 
0.01   0.267  0.020  2.659  0.004  0.064  0.098 -0.378 
0.01   0.267  0.030  1.952 -0.055  0.053  0.104 -0.417 
0.01   0.267  0.040  1.746 -0.083  0.046  0.106 -0.437 
0.01   0.267  0.050  1.659 -0.098  0.043  0.107 -0.450 
0.01   0.267  0.060  1.581 -0.098  0.040  0.103 -0.454 
0.01   0.267  0.070  1.472 -0.087  0.037  0.092 -0.455 
0.01   0.267  0.080  2.141  0.125  0.219  0.782  1.621 
0.01   0.267  0.090  2.115  0.111  0.209  0.766  1.571 
0.01   0.267  0.100  2.155  0.083  0.195  0.716  1.480 
0.01   0.267  0.200  2.232  0.113  0.255  0.598  1.138 
0.01   0.267  0.300  2.204  0.236  0.410  0.630  0.855 
0.01   0.267  0.400  2.164  0.172  0.433  0.731  1.144 
0.01   0.267  0.500  2.407  0.247  0.360  0.513  0.622 
0.01   0.267  0.600  2.463  0.234  0.336  0.483  0.570 
0.01   0.267  0.700  2.489  0.207  0.329  0.515  0.732 
0.01   0.267  0.800  2.404  0.184  0.329  0.554  0.859 
0.01   0.267  0.900  2.438  0.175  0.304  0.492  0.710 
0.01   0.267  1.000  2.359  0.173  0.312  0.507  0.766 
0.01   0.267  1.500  2.583  0.082  0.160  0.248  0.113 
0.01   0.267  2.000  2.781 -0.074  0.061  0.175  0.186 
0.01   0.267  3.000  2.878 -0.057  0.060  0.127 -0.087 
0.01   0.267  4.000  2.877 -0.053  0.060  0.129 -0.075 
0.01   0.267  5.000  2.960 -0.045  0.060  0.132 -0.049 
0.01   0.267  6.000  2.931 -0.046  0.053  0.115 -0.174 
0.01   0.267  7.000  2.967 -0.043  0.057  0.120 -0.125 
0.01   0.267  8.000  2.976 -0.042  0.058  0.114 -0.173 
0.01   0.267  9.000  2.993 -0.042  0.059  0.101 -0.273 
0.01   0.267 10.000  3.035 -0.041  0.059  0.104 -0.254 
0.01   0.267 11.000  3.068 -0.042  0.059  0.104 -0.254 
0.01   0.267 12.000  3.098 -0.043  0.061  0.101 -0.283 
0.01   0.267 13.000  3.116 -0.042  0.061  0.100 -0.291 
0.01   0.267 13.500  3.122 -0.041  0.061  0.099 -0.295 
0.02   0.284  0.005  2.116 -0.076  0.046  0.117 -0.428 
0.02   0.284  0.006  2.703 -0.045  0.054  0.116 -0.404 
0.02   0.284  0.007  3.749  0.093  0.082  0.088 -0.326 
0.02   0.284  0.008  3.565  0.093  0.080  0.087 -0.328 
0.02   0.284  0.009  3.190  0.091  0.078  0.085 -0.331 
0.02   0.284  0.010  2.666  0.083  0.076  0.084 -0.337 
0.02   0.284  0.020  2.554  0.069  0.071  0.083 -0.348 
0.02   0.284  0.030  1.927  0.006  0.058  0.089 -0.387 
0.02   0.284  0.040  1.765 -0.028  0.050  0.092 -0.410 
0.02   0.284  0.050  1.691 -0.047  0.046  0.093 -0.424 
0.02   0.284  0.060  1.699 -0.058  0.043  0.093 -0.432 
0.02   0.284  0.070  1.737 -0.066  0.044  0.096 -0.433 
0.02   0.284  0.080  2.380  0.187  0.240  0.762  1.784 
0.02   0.284  0.090  2.394  0.155  0.218  0.762  1.706 
0.02   0.284  0.100  2.420  0.123  0.197  0.730  1.641 
0.02   0.284  0.200  2.351  0.072  0.184  0.566  1.513 
0.02   0.284  0.300  2.299  0.184  0.345  0.578  0.822 
0.02   0.284  0.400  2.350  0.142  0.293  0.444  0.585 
0.02   0.284  0.500  2.458  0.218  0.355  0.507  0.687 
0.02   0.284  0.600  2.493  0.182  0.309  0.447  0.570 
0.02   0.284  0.700  2.563  0.200  0.323  0.456  0.572 
0.02   0.284  0.800  2.589  0.184  0.300  0.420  0.503 
0.02   0.284  0.900  2.597  0.154  0.257  0.350  0.354 
0.02   0.284  1.000  2.657  0.122  0.218  0.292  0.219 
0.02   0.284  1.500  2.764  0.002  0.144  0.191  0.023 
0.02   0.284  2.000  2.865 -0.052  0.061  0.221  0.402 
0.02   0.284  3.000  3.191 -0.022  0.031  0.186  0.215 
0.02   0.284  4.000  3.106 -0.024  0.040  0.174  0.158 
0.02   0.284  5.000  3.183 -0.024  0.049  0.164  0.097 
0.02   0.284  6.000  3.151 -0.021  0.045  0.158  0.067 
0.02   0.284  7.000  3.138 -0.019  0.042  0.156  0.047 
0.02   0.284  8.000  3.172 -0.019  0.046  0.141 -0.050 
0.02   0.284  9.000  3.187 -0.019  0.050  0.130 -0.122 
0.02   0.284 10.000  3.208 -0.019  0.052  0.127 -0.149 
0.02   0.284 11.000  3.249 -0.018  0.055  0.123 -0.177 
0.02   0.284 12.000  3.272 -0.017  0.058  0.120 -0.203 
0.02   0.284 13.000  3.299 -0.015  0.059  0.119 -0.208 
0.02   0.284 13.500  3.310 -0.014  0.059  0.119 -0.205 
0.03   0.302  0.005  1.595  0.033  0.054  0.074 -0.386 
0.03   0.302  0.006  2.688  0.055  0.078  0.093 -0.338 
0.03   0.302  0.007  3.789  0.081  0.086  0.093 -0.318 
0.03   0.302  0.008  3.727  0.085  0.085  0.091 -0.321 
0.03   0.302  0.009  3.646  0.086  0.084  0.090 -0.322 
0.03   0.302  0.010  3.537  0.087  0.083  0.090 -0.323 
0.03   0.302  0.020  2.803  0.079  0.075  0.083 -0.339 
0.03   0.302  0.030  2.249 -0.004  0.061  0.099 -0.384 
0.03   0.302  0.040  2.096 -0.039  0.055  0.106 -0.405 
0.03   0.302  0.050  2.031 -0.063  0.054  0.113 -0.416 
0.03   0.302  0.060  2.006 -0.061  0.054  0.112 -0.413 
0.03   0.302  0.070  2.488  0.254  0.290  0.716  1.944 
0.03   0.302  0.080  2.459  0.236  0.278  0.730  1.893 
0.03   0.302  0.090  2.449  0.208  0.257  0.751  1.811 
0.03   0.302  0.100  2.481  0.157  0.222  0.738  1.698 
0.03   0.302  0.200  2.369  0.099  0.160  0.633  1.551 
0.03   0.302  0.300  2.246  0.099  0.135  0.626  1.500 
0.03   0.302  0.400  2.378  0.041  0.083  0.531  1.303 
0.03   0.302  0.500  2.498  0.112  0.215  0.404  0.552 
0.03   0.302  0.600  2.527  0.148  0.279  0.456  0.614 
0.03   0.302  0.700  2.532  0.124  0.288  0.471  0.653 
0.03   0.302  0.800  2.561  0.102  0.257  0.429  0.592 
0.03   0.302  0.900  2.613  0.065  0.187  0.315  0.358 
0.03   0.302  1.000  2.737  0.037  0.134  0.259  0.302 
0.03   0.302  1.500  2.727 -0.038  0.053  0.357  0.916 
0.03   0.302  2.000  3.074 -0.023  0.042  0.328  0.783 
0.03   0.302  3.000  3.216 -0.014  0.040  0.230  0.426 
0.03   0.302  4.000  3.367 -0.012  0.046  0.223  0.383 
0.03   0.302  5.000  3.289 -0.009  0.048  0.204  0.325 
0.03   0.302  6.000  3.281 -0.007  0.042  0.190  0.224 
0.03   0.302  7.000  3.263 -0.007  0.045  0.181  0.179 
0.03   0.302  8.000  3.273 -0.008  0.048  0.165  0.087 
0.03   0.302  9.000  3.312 -0.007  0.050  0.157  0.045 
0.03   0.302 10.000  3.377 -0.004  0.053  0.154  0.019 
0.03   0.302 11.000  3.400 -0.003  0.056  0.149 -0.027 
0.03   0.302 12.000  3.398 -0.001  0.058  0.153  0.002 
0.03   0.302 13.000  3.415  0.001  0.061  0.152  0.008 
0.03   0.302 13.500  3.435  0.002  0.063  0.146 -0.030 
0.04   0.321  0.005  0.531 -0.106  0.013  0.091 -0.491 
0.04   0.321  0.006  1.548  0.006  0.068  0.099 -0.361 
0.04   0.321  0.007  2.806  0.060  0.088  0.097 -0.317 
0.04   0.321  0.008  3.896  0.072  0.091  0.097 -0.311 
0.04   0.321  0.009  3.798  0.074  0.089  0.096 -0.313 
0.04   0.321  0.010  3.667  0.075  0.088  0.094 -0.315 
0.04   0.321  0.020  2.817  0.083  0.077  0.083 -0.334 
0.04   0.321  0.030  2.488  0.040  0.069  0.092 -0.358 
0.04   0.321  0.040  2.254 -0.030  0.061  0.110 -0.392 
0.04   0.321  0.050  2.084 -0.060  0.057  0.116 -0.409 
0.04   0.321  0.060  2.022 -0.060  0.056  0.114 -0.410 
0.04   0.321  0.070  2.467  0.310  0.345  0.642  2.157 
0.04   0.321  0.080  2.473  0.299  0.333  0.668  2.115 
0.04   0.321  0.090  2.499  0.254  0.285  0.721  1.970 
0.04   0.321  0.100  2.499  0.215  0.254  0.740  1.870 
0.04   0.321  0.200  2.333  0.164  0.189  0.706  1.681 
0.04   0.321  0.300  2.187  0.153  0.174  0.648  1.660 
0.04   0.321  0.400  2.241  0.093  0.105  0.599  1.463 
0.04   0.321  0.500  2.421  0.062  0.074  0.541  1.389 
0.04   0.321  0.600  2.496  0.046  0.066  0.512  1.342 
0.04   0.321  0.700  2.546  0.023  0.062  0.467  1.261 
0.04   0.321  0.800  2.703  0.022  0.060  0.434  1.183 
0.04   0.321  0.900  2.767  0.019  0.052  0.418  1.133 
0.04   0.321  1.000  2.683  0.004  0.043  0.423  1.132 
0.04   0.321  1.500  2.838  0.004  0.046  0.418  1.124 
0.04   0.321  2.000  3.119 -0.008  0.040  0.371  0.934 
0.04   0.321  3.000  3.238  0.004  0.037  0.268  0.598 
0.04   0.321  4.000  3.436  0.009  0.040  0.257  0.552 
0.04   0.321  5.000  3.374  0.007  0.047  0.233  0.453 
0.04   0.321  6.000  3.338  0.003  0.052  0.209  0.346 
0.04   0.321  7.000  3.407  0.004  0.055  0.201  0.308 
0.04   0.321  8.000  3.398  0.002  0.057  0.205  0.307 
0.04   0.321  9.000  3.408  0.000  0.057  0.177  0.165 
0.04   0.321 10.000  3.451  0.001  0.057  0.165  0.086 
0.04   0.321 11.000  3.469  0.002  0.061  0.161  0.048 
0.04   0.321 12.000  3.518  0.005  0.063  0.157  0.015 
0.04   0.321 13.000  3.542  0.007  0.064  0.155 -0.004 
0.04   0.321 13.500  3.558  0.009  0.065  0.154 -0.011 


==> anc/apjaab1fet3_mrt.txt <==
Title: Tracers of stellar mass loss -- II. Mid-IR color and surface brightness fluctuations
Authors: Gonzalez-Lopezlira R.A. 
Table: SBF amplitudes for CB* models with fiducial mass-loss
================================================================================
Byte-by-byte Description of file: apjaab1fet3_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label    Explanations
--------------------------------------------------------------------------------
   1-  6 F6.4   ---   Z        Metallicity
   8- 14 F7.3   ---   Y        He content
  16- 21 F6.3   Gyr   Age      Single stellar population age
  23- 29 F7.3   mag   barM3.6  3.6um surface brightness fluctuation,
                                  absolute magnitude
  31- 37 F7.3   mag   barM4.5  4.5um surface brightness fluctuation,
                                  absolute magnitude
  39- 45 F7.3   mag   barM5.8  5.8um surface brightness fluctuation,
                                  absolute magnitude
  47- 53 F7.3   mag   barM8    8um surface brightness fluctuation,
                                  absolute magnitude
  55- 61 F7.3   mag   barM24   24ym surface brightness fluctuation,
                                  absolute magnitude
--------------------------------------------------------------------------------
0.0001   0.249  0.005  -8.073  -8.123  -8.151  -8.184  -7.774 
0.0001   0.249  0.006  -7.387  -7.436  -7.465  -7.498  -7.089 
0.0001   0.249  0.007  -6.224  -6.261  -6.284  -6.311  -5.888 
0.0001   0.249  0.008  -4.757  -4.775  -4.785  -4.799  -4.348 
0.0001   0.249  0.009  -5.486  -5.530  -5.555  -5.582  -5.153 
0.0001   0.249  0.010  -6.343  -6.396  -6.435  -6.479  -6.057 
0.0001   0.249  0.020  -8.275  -8.279  -8.335  -8.409  -7.969 
0.0001   0.249  0.030  -7.728  -7.732  -7.783  -7.848  -7.403 
0.0001   0.249  0.040  -7.298  -7.303  -7.352  -7.413  -6.966 
0.0001   0.249  0.050  -7.026  -7.031  -7.078  -7.136  -6.687 
0.0001   0.249  0.060  -6.936  -6.941  -6.985  -7.039  -6.587 
0.0001   0.249  0.070  -6.707  -6.710  -6.753  -6.809  -6.355 
0.0001   0.249  0.080  -6.672  -6.672  -6.715  -6.770  -6.315 
0.0001   0.249  0.090  -6.840  -6.831  -6.876  -6.937  -6.479 
0.0001   0.249  0.100  -8.807  -8.734  -8.804  -8.931  -8.520 
0.0001   0.249  0.200  -9.141 -10.679 -11.759 -12.793 -13.925 
0.0001   0.249  0.300  -9.641 -10.428 -11.226 -12.355 -14.065 
0.0001   0.249  0.400  -9.144 -10.089 -10.991 -12.050 -13.373 
0.0001   0.249  0.500  -8.322  -9.747 -10.924 -12.080 -13.339 
0.0001   0.249  0.600  -7.602  -9.545 -10.979 -12.295 -13.733 
0.0001   0.249  0.700  -8.616  -9.493 -10.181 -10.912 -11.725 
0.0001   0.249  0.800  -8.376  -9.363 -10.114 -10.879 -11.684 
0.0001   0.249  0.900  -8.312  -9.145  -9.804 -10.502 -11.249 
0.0001   0.249  1.000  -8.273  -9.239 -10.007 -10.869 -12.002 
0.0001   0.249  1.500  -7.237  -7.842  -8.340  -8.903  -9.532 
0.0001   0.249  2.000  -5.008  -5.019  -5.119  -5.223  -4.783 
0.0001   0.249  3.000  -4.423  -4.475  -4.566  -4.638  -4.170 
0.0001   0.249  4.000  -4.447  -4.500  -4.593  -4.667  -4.199 
0.0001   0.249  5.000  -4.286  -4.328  -4.412  -4.482  -4.014 
0.0001   0.249  6.000  -4.250  -4.288  -4.368  -4.438  -3.969 
0.0001   0.249  7.000  -4.185  -4.214  -4.290  -4.357  -3.888 
0.0001   0.249  8.000  -4.152  -4.175  -4.247  -4.314  -3.845 
0.0001   0.249  9.000  -4.152  -4.173  -4.245  -4.311  -3.842 
0.0001   0.249 10.000  -4.137  -4.155  -4.224  -4.291  -3.822 
0.0001   0.249 11.000  -4.097  -4.108  -4.173  -4.239  -3.770 
0.0001   0.249 12.000  -4.057  -4.062  -4.123  -4.188  -3.719 
0.0001   0.249 13.000  -4.070  -4.076  -4.138  -4.203  -3.734 
0.0001   0.249 13.500  -4.087  -4.094  -4.158  -4.224  -3.755 
0.0002   0.249  0.005  -8.950  -9.007  -9.037  -9.068  -8.648 
0.0002   0.249  0.006  -8.480  -8.541  -8.573  -8.606  -8.188 
0.0002   0.249  0.007  -8.632  -8.689  -8.729  -8.772  -8.352 
0.0002   0.249  0.008  -6.282  -6.325  -6.356  -6.391  -5.970 
0.0002   0.249  0.009  -7.164  -7.195  -7.246  -7.311  -6.891 
0.0002   0.249  0.010  -8.068  -8.084  -8.146  -8.228  -7.805 
0.0002   0.249  0.020  -8.291  -8.272  -8.333  -8.417  -7.973 
0.0002   0.249  0.030  -7.740  -7.725  -7.778  -7.851  -7.401 
0.0002   0.249  0.040  -7.262  -7.252  -7.299  -7.363  -6.910 
0.0002   0.249  0.050  -6.991  -6.983  -7.026  -7.085  -6.630 
0.0002   0.249  0.060  -6.833  -6.825  -6.867  -6.925  -6.469 
0.0002   0.249  0.070  -6.628  -6.616  -6.659  -6.718  -6.260 
0.0002   0.249  0.080  -6.576  -6.561  -6.604  -6.664  -6.205 
0.0002   0.249  0.090  -6.527  -6.508  -6.552  -6.615  -6.155 
0.0002   0.249  0.100  -9.111  -9.178  -9.388 -10.420 -12.015 
0.0002   0.249  0.200  -9.559 -10.548 -11.356 -12.354 -14.007 
0.0002   0.249  0.300  -9.862 -10.755 -11.455 -12.429 -14.399 
0.0002   0.249  0.400  -8.623  -9.679 -10.884 -12.232 -13.819 
0.0002   0.249  0.500  -8.066  -9.802 -11.079 -12.276 -13.560 
0.0002   0.249  0.600  -8.045  -9.716 -10.941 -12.095 -13.316 
0.0002   0.249  0.700  -7.940  -9.229 -10.491 -11.788 -13.252 
0.0002   0.249  0.800  -8.238  -9.158 -10.101 -11.217 -12.623 
0.0002   0.249  0.900  -8.413  -9.182  -9.854 -10.767 -12.317 
0.0002   0.249  1.000  -8.320  -9.137  -9.761 -10.416 -11.093 
0.0002   0.249  1.500  -7.458  -8.313  -9.024  -9.794 -10.681 
0.0002   0.249  2.000  -5.098  -5.119  -5.222  -5.324  -4.878 
0.0002   0.249  3.000  -4.603  -4.651  -4.747  -4.824  -4.356 
0.0002   0.249  4.000  -4.454  -4.491  -4.578  -4.653  -4.185 
0.0002   0.249  5.000  -4.429  -4.462  -4.550  -4.626  -4.157 
0.0002   0.249  6.000  -4.348  -4.371  -4.452  -4.527  -4.058 
0.0002   0.249  7.000  -4.367  -4.388  -4.471  -4.547  -4.078 
0.0002   0.249  8.000  -4.271  -4.278  -4.353  -4.427  -3.958 
0.0002   0.249  9.000  -4.282  -4.286  -4.361  -4.436  -3.967 
0.0002   0.249 10.000  -4.287  -4.286  -4.357  -4.431  -3.962 
0.0002   0.249 11.000  -4.570  -4.542  -4.605  -4.683  -4.213 
0.0002   0.249 12.000  -4.325  -4.307  -4.377  -4.457  -3.987 
0.0002   0.249 13.000  -4.530  -4.493  -4.554  -4.633  -4.163 
0.0002   0.249 13.500  -4.467  -4.432  -4.491  -4.568  -4.098 
0.0005   0.249  0.005  -9.459  -9.506  -9.533  -9.562  -9.128 
0.0005   0.249  0.006  -8.792  -8.846  -8.878  -8.912  -8.488 
0.0005   0.249  0.007  -9.057  -9.059  -9.112  -9.186  -8.761 
0.0005   0.249  0.008  -9.147  -9.094  -9.162  -9.276  -8.846 
0.0005   0.249  0.009  -9.296  -9.222  -9.293  -9.418  -8.984 
0.0005   0.249  0.010  -9.363  -9.270  -9.344  -9.481  -9.044 
0.0005   0.249  0.020  -8.673  -8.603  -8.651  -8.739  -8.278 
0.0005   0.249  0.030  -7.931  -7.864  -7.911  -7.996  -7.535 
0.0005   0.249  0.040  -7.406  -7.342  -7.388  -7.469  -7.009 
0.0005   0.249  0.050  -7.039  -6.976  -7.021  -7.101  -6.641 
0.0005   0.249  0.060  -6.879  -6.813  -6.859  -6.940  -6.479 
0.0005   0.249  0.070  -6.596  -6.525  -6.571  -6.656  -6.194 
0.0005   0.249  0.080  -6.529  -6.451  -6.499  -6.588  -6.126 
0.0005   0.249  0.090  -6.975  -6.854  -6.912  -7.032  -6.568 
0.0005   0.249  0.100  -9.077  -9.180  -9.413 -10.491 -12.144 
0.0005   0.249  0.200  -9.656 -10.881 -11.768 -12.695 -14.638 
0.0005   0.249  0.300  -8.951 -10.610 -11.745 -12.853 -14.421 
0.0005   0.249  0.400  -8.849  -9.612 -10.621 -12.024 -13.917 
0.0005   0.249  0.500  -9.114  -9.997 -10.730 -11.685 -13.393 
0.0005   0.249  0.600  -9.123 -10.098 -10.890 -11.839 -13.238 
0.0005   0.249  0.700  -8.333  -9.358 -10.355 -11.439 -12.666 
0.0005   0.249  0.800  -8.427  -9.477 -10.330 -11.314 -12.814 
0.0005   0.249  0.900  -8.457  -9.339 -10.145 -11.117 -12.398 
0.0005   0.249  1.000  -8.394  -9.193  -9.826 -10.516 -11.278 
0.0005   0.249  1.500  -7.770  -8.465  -9.038  -9.665 -10.321 
0.0005   0.249  2.000  -5.378  -5.360  -5.483  -5.863  -7.051 
0.0005   0.249  3.000  -4.770  -4.798  -4.908  -5.100  -5.648 
0.0005   0.249  4.000  -4.687  -4.698  -4.796  -4.909  -4.729 
0.0005   0.249  5.000  -4.556  -4.544  -4.635  -4.729  -4.262 
0.0005   0.249  6.000  -4.547  -4.528  -4.618  -4.714  -4.247 
0.0005   0.249  7.000  -4.515  -4.483  -4.570  -4.669  -4.201 
0.0005   0.249  8.000  -4.477  -4.429  -4.512  -4.613  -4.146 
0.0005   0.249  9.000  -4.462  -4.405  -4.486  -4.589  -4.122 
0.0005   0.249 10.000  -4.437  -4.369  -4.447  -4.552  -4.085 
0.0005   0.249 11.000  -4.403  -4.324  -4.399  -4.507  -4.040 
0.0005   0.249 12.000  -4.379  -4.290  -4.362  -4.472  -4.005 
0.0005   0.249 13.000  -4.373  -4.276  -4.347  -4.459  -3.992 
0.0005   0.249 13.500  -4.377  -4.277  -4.348  -4.460  -3.993 
0.001    0.250  0.005 -10.300 -10.328 -10.347 -10.368  -9.915 
0.001    0.250  0.006  -9.182  -9.194  -9.234  -9.285  -8.850 
0.001    0.250  0.007  -9.637  -9.550  -9.620  -9.753  -9.328 
0.001    0.250  0.008  -9.809  -9.692  -9.777  -9.943  -9.542 
0.001    0.250  0.009  -9.720  -9.606  -9.692  -9.856  -9.458 
0.001    0.250  0.010  -9.630  -9.509  -9.596  -9.764  -9.365 
0.001    0.250  0.020  -8.865  -8.755  -8.804  -8.914  -8.451 
0.001    0.250  0.030  -8.146  -8.039  -8.087  -8.193  -7.731 
0.001    0.250  0.040  -7.544  -7.442  -7.489  -7.591  -7.129 
0.001    0.250  0.050  -7.145  -7.044  -7.090  -7.192  -6.729 
0.001    0.250  0.060  -6.937  -6.836  -6.883  -6.984  -6.522 
0.001    0.250  0.070  -6.658  -6.550  -6.598  -6.703  -6.241 
0.001    0.250  0.080  -6.553  -6.438  -6.488  -6.598  -6.136 
0.001    0.250  0.090  -6.877  -6.742  -6.805  -6.940  -6.495 
0.001    0.250  0.100  -9.135  -9.293  -9.578 -10.765 -12.543 
0.001    0.250  0.200  -8.955 -10.696 -11.873 -12.962 -14.772 
0.001    0.250  0.300  -9.221 -10.265 -11.156 -12.264 -14.295 
0.001    0.250  0.400  -9.334 -10.173 -10.912 -11.917 -13.619 
0.001    0.250  0.500  -9.101 -10.104 -10.931 -11.959 -13.548 
0.001    0.250  0.600  -8.941  -9.946 -10.749 -11.713 -13.175 
0.001    0.250  0.700  -8.708  -9.530 -10.243 -11.075 -12.069 
0.001    0.250  0.800  -7.585  -9.229 -10.559 -11.834 -13.244 
0.001    0.250  0.900  -8.285  -9.332 -10.203 -11.208 -12.673 
0.001    0.250  1.000  -8.351  -9.370 -10.136 -10.913 -11.708 
0.001    0.250  1.500  -7.877  -8.533  -9.061  -9.666 -10.269 
0.001    0.250  2.000  -5.738  -5.753  -5.911  -6.339  -7.578 
0.001    0.250  3.000  -5.101  -5.127  -5.262  -5.610  -6.772 
0.001    0.250  4.000  -4.989  -5.006  -5.139  -5.508  -6.725 
0.001    0.250  5.000  -4.827  -4.813  -4.931  -5.215  -6.143 
0.001    0.250  6.000  -4.731  -4.688  -4.793  -5.025  -5.689 
0.001    0.250  7.000  -4.755  -4.707  -4.814  -5.057  -5.780 
0.001    0.250  8.000  -4.664  -4.587  -4.681  -4.870  -5.200 
0.001    0.250  9.000  -4.651  -4.569  -4.662  -4.841  -5.027 
0.001    0.250 10.000  -4.641  -4.557  -4.651  -4.867  -5.328 
0.001    0.250 11.000  -4.618  -4.523  -4.614  -4.821  -5.230 
0.001    0.250 12.000  -4.595  -4.489  -4.573  -4.741  -4.713 
0.001    0.250 13.000  -4.576  -4.459  -4.538  -4.675  -4.256 
0.001    0.250 13.500  -4.574  -4.456  -4.534  -4.668  -4.222 
0.002    0.252  0.005 -10.691 -10.710 -10.724 -10.740 -10.274 
0.002    0.252  0.006 -10.059 -10.041 -10.071 -10.120  -9.663 
0.002    0.252  0.007 -10.001  -9.946 -10.035 -10.182  -9.832 
0.002    0.252  0.008  -9.773  -9.785  -9.903 -10.057  -9.783 
0.002    0.252  0.009  -9.659  -9.662  -9.767  -9.908  -9.609 
0.002    0.252  0.010  -9.802  -9.771  -9.872 -10.021  -9.700 
0.002    0.252  0.020  -8.974  -8.837  -8.888  -9.020  -8.561 
0.002    0.252  0.030  -8.195  -8.061  -8.111  -8.235  -7.774 
0.002    0.252  0.040  -7.645  -7.513  -7.562  -7.684  -7.221 
0.002    0.252  0.050  -7.229  -7.099  -7.147  -7.267  -6.804 
0.002    0.252  0.060  -7.002  -6.871  -6.920  -7.039  -6.577 
0.002    0.252  0.070  -6.677  -6.546  -6.595  -6.717  -6.255 
0.002    0.252  0.080  -6.585  -6.451  -6.503  -6.630  -6.172 
0.002    0.252  0.090  -6.666  -6.561  -6.625  -6.757  -6.336 
0.002    0.252  0.100  -9.155  -9.376  -9.769 -11.040 -12.945 
0.002    0.252  0.200  -9.849 -10.624 -11.220 -12.299 -15.197 
0.002    0.252  0.300  -9.568 -10.386 -11.089 -12.167 -14.341 
0.002    0.252  0.400  -8.905  -9.711 -10.587 -11.818 -13.673 
0.002    0.252  0.500  -9.027  -9.986 -10.753 -11.735 -13.436 
0.002    0.252  0.600  -8.835  -9.809 -10.639 -11.687 -13.233 
0.002    0.252  0.700  -8.358  -9.624 -10.600 -11.590 -12.674 
0.002    0.252  0.800  -8.435  -9.323 -10.251 -11.443 -13.094 
0.002    0.252  0.900  -8.384  -9.333 -10.166 -11.105 -12.236 
0.002    0.252  1.000  -7.771  -9.009 -10.211 -11.437 -12.840 
0.002    0.252  1.500  -7.746  -8.514  -9.131  -9.820 -10.548 
0.002    0.252  2.000  -6.361  -6.508  -6.794  -7.265  -8.079 
0.002    0.252  3.000  -5.423  -5.409  -5.588  -5.973  -7.180 
0.002    0.252  4.000  -5.238  -5.242  -5.392  -5.735  -6.789 
0.002    0.252  5.000  -5.046  -5.044  -5.176  -5.481  -6.402 
0.002    0.252  6.000  -4.931  -4.934  -5.057  -5.357  -6.302 
0.002    0.252  7.000  -4.885  -4.888  -5.007  -5.278  -6.105 
0.002    0.252  8.000  -4.838  -4.843  -4.958  -5.212  -5.962 
0.002    0.252  9.000  -4.788  -4.793  -4.904  -5.140  -5.807 
0.002    0.252 10.000  -4.774  -4.784  -4.894  -5.116  -5.701 
0.002    0.252 11.000  -4.783  -4.800  -4.910  -5.123  -5.654 
0.002    0.252 12.000  -4.769  -4.788  -4.895  -5.088  -5.481 
0.002    0.252 13.000  -4.750  -4.770  -4.874  -5.037  -5.189 
0.002    0.252 13.500  -4.744  -4.765  -4.867  -5.020  -5.093 
0.004    0.256  0.005 -10.882 -10.869 -10.886 -10.913 -10.438 
0.004    0.256  0.006 -10.449 -10.419 -10.442 -10.484 -10.013 
0.004    0.256  0.007 -11.269 -11.273 -11.351 -11.458 -11.111 
0.004    0.256  0.008 -10.628 -10.626 -10.717 -10.844 -10.515 
0.004    0.256  0.009 -10.501 -10.477 -10.561 -10.692 -10.344 
0.004    0.256  0.010 -10.237 -10.180 -10.259 -10.397 -10.030 
0.004    0.256  0.020  -8.856  -8.736  -8.790  -8.920  -8.480 
0.004    0.256  0.030  -8.297  -8.156  -8.210  -8.345  -7.895 
0.004    0.256  0.040  -7.743  -7.605  -7.659  -7.793  -7.345 
0.004    0.256  0.050  -7.333  -7.193  -7.246  -7.380  -6.929 
0.004    0.256  0.060  -7.102  -6.969  -7.023  -7.157  -6.712 
0.004    0.256  0.070  -6.782  -6.663  -6.722  -6.855  -6.424 
0.004    0.256  0.080  -6.932  -6.905  -6.984  -7.104  -6.749 
0.004    0.256  0.090  -9.494  -9.832 -10.204 -11.578 -13.618 
0.004    0.256  0.100  -9.024  -9.417  -9.842 -11.222 -13.296 
0.004    0.256  0.200  -9.159 -10.576 -11.623 -12.711 -14.358 
0.004    0.256  0.300  -8.838 -10.339 -11.448 -12.516 -13.698 
0.004    0.256  0.400  -9.006 -10.203 -11.070 -11.976 -13.183 
0.004    0.256  0.500  -8.295  -9.703 -10.823 -11.981 -13.433 
0.004    0.256  0.600  -8.498  -9.553 -10.513 -11.568 -12.902 
0.004    0.256  0.700  -8.366  -9.447 -10.426 -11.506 -12.906 
0.004    0.256  0.800  -7.931  -9.163 -10.389 -11.643 -13.090 
0.004    0.256  0.900  -7.956  -9.020 -10.133 -11.408 -13.024 
0.004    0.256  1.000  -7.982  -8.943  -9.957 -11.215 -12.885 
0.004    0.256  1.500  -7.612  -8.636  -9.489 -10.392 -11.417 
0.004    0.256  2.000  -6.422  -6.286  -6.409  -6.799  -8.009 
0.004    0.256  3.000  -5.955  -5.835  -5.940  -6.237  -7.165 
0.004    0.256  4.000  -5.893  -5.777  -5.874  -6.166  -7.062 
0.004    0.256  5.000  -5.599  -5.501  -5.655  -5.913  -6.679 
0.004    0.256  6.000  -5.736  -5.643  -5.771  -6.014  -6.734 
0.004    0.256  7.000  -5.607  -5.543  -5.660  -5.902  -6.678 
0.004    0.256  8.000  -5.377  -5.343  -5.471  -5.739  -6.773 
0.004    0.256  9.000  -5.298  -5.275  -5.419  -5.614  -6.103 
0.004    0.256 10.000  -5.212  -5.225  -5.351  -5.534  -5.956 
0.004    0.256 11.000  -5.206  -5.222  -5.350  -5.530  -5.943 
0.004    0.256 12.000  -5.165  -5.201  -5.324  -5.495  -5.855 
0.004    0.256 13.000  -5.123  -5.175  -5.304  -5.466  -5.767 
0.004    0.256 13.500  -5.112  -5.169  -5.300  -5.460  -5.741 
0.006    0.259  0.005 -10.996 -10.966 -10.985 -11.023 -10.547 
0.006    0.259  0.006 -10.610 -10.550 -10.575 -10.637 -10.163 
0.006    0.259  0.007 -11.262 -11.269 -11.345 -11.451 -11.100 
0.006    0.259  0.008 -10.781 -10.813 -10.897 -11.006 -10.675 
0.006    0.259  0.009 -10.654 -10.660 -10.739 -10.851 -10.503 
0.006    0.259  0.010 -10.468 -10.458 -10.532 -10.646 -10.282 
0.006    0.259  0.020  -8.984  -8.928  -8.991  -9.109  -8.712 
0.006    0.259  0.030  -8.311  -8.206  -8.267  -8.400  -7.980 
0.006    0.259  0.040  -7.789  -7.675  -7.738  -7.875  -7.454 
0.006    0.259  0.050  -7.373  -7.255  -7.317  -7.455  -7.032 
0.006    0.259  0.060  -7.156  -7.059  -7.124  -7.258  -6.849 
0.006    0.259  0.070  -6.873  -6.821  -6.895  -7.020  -6.643 
0.006    0.259  0.080  -6.918  -6.925  -7.011  -7.125  -6.794 
0.006    0.259  0.090  -9.425  -9.877 -10.335 -11.698 -13.778 
0.006    0.259  0.100  -9.237  -9.662 -10.106 -11.473 -13.569 
0.006    0.259  0.200  -9.170 -10.674 -11.732 -12.786 -14.208 
0.006    0.259  0.300  -8.887 -10.315 -11.357 -12.356 -13.400 
0.006    0.259  0.400  -8.289  -9.839 -11.121 -12.343 -13.702 
0.006    0.259  0.500  -8.345  -9.624 -10.749 -11.899 -13.257 
0.006    0.259  0.600  -8.349  -9.616 -10.768 -11.916 -13.201 
0.006    0.259  0.700  -8.195  -9.305 -10.351 -11.508 -12.973 
0.006    0.259  0.800  -7.887  -9.054 -10.298 -11.612 -13.190 
0.006    0.259  0.900  -8.151  -9.161 -10.082 -11.172 -12.702 
0.006    0.259  1.000  -7.943  -9.040 -10.061 -11.162 -12.471 
0.006    0.259  1.500  -7.542  -8.648  -9.580 -10.581 -11.771 
0.006    0.259  2.000  -6.630  -6.669  -6.872  -7.305  -8.200 
0.006    0.259  3.000  -6.034  -5.937  -6.000  -6.363  -7.616 
0.006    0.259  4.000  -6.037  -5.931  -6.037  -6.346  -7.398 
0.006    0.259  5.000  -5.853  -5.771  -5.871  -6.124  -6.909 
0.006    0.259  6.000  -5.768  -5.717  -5.849  -6.107  -6.949 
0.006    0.259  7.000  -5.729  -5.682  -5.807  -6.030  -6.696 
0.006    0.259  8.000  -5.678  -5.635  -5.744  -5.941  -6.459 
0.006    0.259  9.000  -5.623  -5.590  -5.694  -5.870  -6.269 
0.006    0.259 10.000  -5.599  -5.571  -5.663  -5.834  -6.201 
0.006    0.259 11.000  -5.583  -5.561  -5.652  -5.816  -6.150 
0.006    0.259 12.000  -5.568  -5.552  -5.646  -5.805  -6.127 
0.006    0.259 13.000  -5.499  -5.498  -5.596  -5.747  -5.988 
0.006    0.259 13.500  -5.470  -5.475  -5.577  -5.723  -5.918 
0.008    0.263  0.005 -11.232 -11.165 -11.190 -11.255 -10.780 
0.008    0.263  0.006 -10.904 -10.804 -10.834 -10.928 -10.458 
0.008    0.263  0.007 -11.395 -11.453 -11.531 -11.625 -11.287 
0.008    0.263  0.008 -10.878 -10.930 -11.009 -11.108 -10.770 
0.008    0.263  0.009 -10.712 -10.760 -10.837 -10.936 -10.594 
0.008    0.263  0.010 -10.485 -10.531 -10.610 -10.711 -10.369 
0.008    0.263  0.020  -9.149  -9.104  -9.170  -9.288  -8.899 
0.008    0.263  0.030  -8.325  -8.278  -8.348  -8.470  -8.087 
0.008    0.263  0.040  -7.826  -7.759  -7.830  -7.959  -7.570 
0.008    0.263  0.050  -7.430  -7.358  -7.429  -7.559  -7.170 
0.008    0.263  0.060  -7.188  -7.127  -7.200  -7.329  -6.949 
0.008    0.263  0.070  -6.930  -6.923  -7.006  -7.124  -6.780 
0.008    0.263  0.080  -7.308  -7.386  -7.489  -7.593  -7.318 
0.008    0.263  0.090  -9.671 -10.125 -10.581 -11.919 -13.962 
0.008    0.263  0.100  -9.473  -9.880 -10.317 -11.664 -13.695 
0.008    0.263  0.200  -8.560  -9.907 -11.100 -12.375 -13.896 
0.008    0.263  0.300  -8.741 -10.016 -11.155 -12.236 -13.337 
0.008    0.263  0.400  -8.202  -9.409 -10.839 -12.241 -13.807 
0.008    0.263  0.500  -8.729  -9.676 -10.582 -11.652 -13.024 
0.008    0.263  0.600  -8.633  -9.627 -10.516 -11.533 -12.821 
0.008    0.263  0.700  -8.048  -9.232 -10.407 -11.633 -13.109 
0.008    0.263  0.800  -8.318  -9.370 -10.254 -11.188 -12.268 
0.008    0.263  0.900  -8.108  -9.137 -10.098 -11.252 -12.878 
0.008    0.263  1.000  -7.870  -8.984 -10.056 -11.286 -12.877 
0.008    0.263  1.500  -7.704  -8.670  -9.396 -10.176 -11.026 
0.008    0.263  2.000  -6.599  -6.516  -6.671  -7.297  -9.297 
0.008    0.263  3.000  -6.105  -6.054  -6.191  -6.578  -7.980 
0.008    0.263  4.000  -6.050  -6.020  -6.176  -6.766  -8.853 
0.008    0.263  5.000  -5.889  -5.843  -5.955  -6.327  -7.694 
0.008    0.263  6.000  -5.930  -5.873  -5.980  -6.285  -7.407 
0.008    0.263  7.000  -5.836  -5.802  -5.928  -6.207  -7.228 
0.008    0.263  8.000  -5.781  -5.763  -5.898  -6.168  -7.154 
0.008    0.263  9.000  -5.746  -5.722  -5.837  -6.040  -6.614 
0.008    0.263 10.000  -5.677  -5.665  -5.771  -5.943  -6.324 
0.008    0.263 11.000  -5.623  -5.627  -5.738  -5.903  -6.250 
0.008    0.263 12.000  -5.648  -5.647  -5.763  -5.925  -6.245 
0.008    0.263 13.000  -5.672  -5.666  -5.781  -5.939  -6.230 
0.008    0.263 13.500  -5.659  -5.656  -5.772  -5.927  -6.199 
0.014    0.273  0.005 -11.807 -11.675 -11.716 -11.856 -11.404 
0.014    0.273  0.006 -11.393 -11.287 -11.332 -11.464 -11.028 
0.014    0.273  0.007 -11.563 -11.656 -11.735 -11.820 -11.489 
0.014    0.273  0.008 -11.093 -11.186 -11.265 -11.351 -11.021 
0.014    0.273  0.009 -10.750 -10.841 -10.921 -11.007 -10.677 
0.014    0.273  0.010 -10.285 -10.372 -10.454 -10.543 -10.216 
0.014    0.273  0.020  -9.179  -9.233  -9.310  -9.406  -9.063 
0.014    0.273  0.030  -8.401  -8.464  -8.547  -8.646  -8.317 
0.014    0.273  0.040  -7.846  -7.878  -7.960  -8.069  -7.731 
0.014    0.273  0.050  -7.444  -7.454  -7.537  -7.655  -7.313 
0.014    0.273  0.060  -7.236  -7.248  -7.333  -7.452  -7.116 
0.014    0.273  0.070  -7.426  -7.524  -7.633  -7.741  -7.477 
0.014    0.273  0.080  -9.755 -10.391 -10.872 -12.174 -14.372 
0.014    0.273  0.090  -9.799 -10.337 -10.798 -12.106 -14.228 
0.014    0.273  0.100  -9.615 -10.125 -10.577 -11.908 -14.060 
0.014    0.273  0.200  -8.766  -9.234  -9.711 -10.997 -13.566 
0.014    0.273  0.300  -8.415  -9.754 -11.093 -12.380 -13.769 
0.014    0.273  0.400  -8.467  -9.495 -10.690 -12.001 -13.538 
0.014    0.273  0.500  -8.580  -9.573 -10.564 -11.758 -13.321 
0.014    0.273  0.600  -8.453  -9.500 -10.509 -11.671 -13.152 
0.014    0.273  0.700  -8.250  -9.381 -10.391 -11.486 -12.825 
0.014    0.273  0.800  -8.128  -9.258 -10.287 -11.413 -12.813 
0.014    0.273  0.900  -7.991  -9.091 -10.137 -11.317 -12.814 
0.014    0.273  1.000  -8.027  -8.978  -9.925 -11.114 -12.772 
0.014    0.273  1.500  -7.705  -8.508  -9.116  -9.772 -10.523 
0.014    0.273  2.000  -6.832  -6.835  -6.946  -7.880 -10.230 
0.014    0.273  3.000  -6.401  -6.411  -6.493  -7.234  -9.407 
0.014    0.273  4.000  -6.325  -6.348  -6.403  -7.132  -9.431 
0.014    0.273  5.000  -6.079  -6.107  -6.166  -6.706  -8.669 
0.014    0.273  6.000  -6.041  -6.068  -6.091  -6.529  -8.167 
0.014    0.273  7.000  -5.994  -6.035  -6.064  -6.546  -8.453 
0.014    0.273  8.000  -5.930  -5.994  -6.053  -6.678  -9.264 
0.014    0.273  9.000  -5.820  -5.877  -5.948  -6.376  -8.277 
0.014    0.273 10.000  -5.825  -5.889  -5.959  -6.408  -8.416 
0.014    0.273 11.000  -5.830  -5.911  -5.985  -6.550  -9.072 
0.014    0.273 12.000  -5.793  -5.875  -5.951  -6.442  -8.812 
0.014    0.273 13.000  -5.762  -5.843  -5.921  -6.332  -8.436 
0.014    0.273 13.500  -5.726  -5.810  -5.891  -6.234  -8.079 
0.017    0.279  0.005 -11.795 -11.722 -11.775 -11.899 -11.484 
0.017    0.279  0.006 -11.281 -11.238 -11.295 -11.412 -11.015 
0.017    0.279  0.007 -11.596 -11.693 -11.776 -11.864 -11.539 
0.017    0.279  0.008 -11.105 -11.203 -11.285 -11.373 -11.048 
0.017    0.279  0.009 -10.740 -10.836 -10.917 -11.006 -10.680 
0.017    0.279  0.010 -10.402 -10.497 -10.582 -10.674 -10.353 
0.017    0.279  0.020  -9.231  -9.315  -9.396  -9.488  -9.159 
0.017    0.279  0.030  -8.408  -8.488  -8.573  -8.670  -8.349 
0.017    0.279  0.040  -7.839  -7.899  -7.987  -8.092  -7.771 
0.017    0.279  0.050  -7.448  -7.494  -7.582  -7.694  -7.372 
0.017    0.279  0.060  -7.221  -7.260  -7.349  -7.464  -7.141 
0.017    0.279  0.070  -7.622  -7.758  -7.875  -7.983  -7.740 
0.017    0.279  0.080  -7.353  -7.484  -7.599  -7.706  -7.459 
0.017    0.279  0.090  -9.595 -10.227 -10.699 -11.978 -14.212 
0.017    0.279  0.100  -9.534 -10.107 -10.564 -11.863 -14.102 
0.017    0.279  0.200  -8.873  -9.510 -10.035 -11.379 -13.920 
0.017    0.279  0.300  -8.611  -9.851 -11.128 -12.366 -13.695 
0.017    0.279  0.400  -8.363  -9.474 -10.721 -12.004 -13.418 
0.017    0.279  0.500  -8.533  -9.549 -10.535 -11.705 -13.227 
0.017    0.279  0.600  -8.419  -9.474 -10.475 -11.670 -13.304 
0.017    0.279  0.700  -8.319  -9.430 -10.371 -11.386 -12.589 
0.017    0.279  0.800  -8.275  -9.354 -10.246 -11.206 -12.333 
0.017    0.279  0.900  -8.229  -9.273 -10.110 -11.009 -12.044 
0.017    0.279  1.000  -7.985  -8.968  -9.941 -11.165 -12.800 
0.017    0.279  1.500  -7.771  -8.634  -9.265  -9.945 -10.703 
0.017    0.279  2.000  -6.939  -7.008  -7.095  -8.215 -10.699 
0.017    0.279  3.000  -6.482  -6.568  -6.595  -7.569 -10.195 
0.017    0.279  4.000  -6.281  -6.342  -6.335  -7.059  -9.344 
0.017    0.279  5.000  -6.146  -6.203  -6.223  -6.859  -9.013 
0.017    0.279  6.000  -6.096  -6.168  -6.148  -6.760  -8.872 
0.017    0.279  7.000  -6.076  -6.178  -6.178  -6.953  -9.580 
0.017    0.279  8.000  -5.931  -6.034  -6.070  -6.726  -9.082 
0.017    0.279  9.000  -5.810  -5.907  -5.957  -6.437  -8.384 
0.017    0.279 10.000  -5.767  -5.868  -5.929  -6.327  -8.041 
0.017    0.279 11.000  -5.799  -5.930  -5.989  -6.566  -8.865 
0.017    0.279 12.000  -5.761  -5.910  -5.975  -6.574  -9.040 
0.017    0.279 13.000  -5.743  -5.894  -5.970  -6.513  -8.889 
0.017    0.279 13.500  -5.734  -5.885  -5.964  -6.476  -8.814 
0.01     0.267  0.005 -11.186 -11.109 -11.135 -11.209 -10.733 
0.01     0.267  0.006 -10.932 -10.839 -10.869 -10.963 -10.496 
0.01     0.267  0.007 -11.333 -11.414 -11.489 -11.572 -11.234 
0.01     0.267  0.008 -10.869 -10.948 -11.025 -11.111 -10.776 
0.01     0.267  0.009 -10.689 -10.756 -10.830 -10.919 -10.576 
0.01     0.267  0.010 -10.137 -10.210 -10.287 -10.375 -10.038 
0.01     0.267  0.020  -9.234  -9.280  -9.354  -9.448  -9.101 
0.01     0.267  0.030  -8.375  -8.368  -8.444  -8.559  -8.199 
0.01     0.267  0.040  -7.834  -7.804  -7.881  -8.002  -7.636 
0.01     0.267  0.050  -7.441  -7.402  -7.479  -7.604  -7.236 
0.01     0.267  0.060  -7.213  -7.184  -7.263  -7.386  -7.028 
0.01     0.267  0.070  -6.926  -6.939  -7.028  -7.145  -6.818 
0.01     0.267  0.080  -9.839 -10.379 -10.855 -12.189 -14.288 
0.01     0.267  0.090  -9.542 -10.061 -10.523 -11.867 -13.976 
0.01     0.267  0.100  -9.488  -9.933 -10.374 -11.715 -13.793 
0.01     0.267  0.200  -8.835  -9.681 -10.590 -11.862 -13.629 
0.01     0.267  0.300  -8.741 -10.112 -11.312 -12.443 -13.635 
0.01     0.267  0.400  -8.106  -9.314 -10.808 -12.261 -13.912 
0.01     0.267  0.500  -8.652  -9.775 -10.717 -11.715 -12.917 
0.01     0.267  0.600  -8.596  -9.660 -10.562 -11.539 -12.711 
0.01     0.267  0.700  -8.292  -9.335 -10.312 -11.453 -12.964 
0.01     0.267  0.800  -8.048  -9.101 -10.181 -11.483 -13.222 
0.01     0.267  0.900  -8.120  -9.084 -10.058 -11.291 -12.967 
0.01     0.267  1.000  -7.818  -8.840  -9.938 -11.278 -12.957 
0.01     0.267  1.500  -7.737  -8.609  -9.257  -9.962 -10.744 
0.01     0.267  2.000  -6.746  -6.692  -6.828  -7.537  -9.582 
0.01     0.267  3.000  -6.157  -6.100  -6.225  -6.581  -7.772 
0.01     0.267  4.000  -6.114  -6.070  -6.195  -6.635  -8.240 
0.01     0.267  5.000  -6.146  -6.146  -6.268  -6.892  -9.255 
0.01     0.267  6.000  -6.062  -6.031  -6.104  -6.446  -7.735 
0.01     0.267  7.000  -6.025  -6.030  -6.133  -6.706  -9.081 
0.01     0.267  8.000  -5.875  -5.878  -5.986  -6.371  -8.057 
0.01     0.267  9.000  -5.713  -5.719  -5.825  -6.031  -6.682 
0.01     0.267 10.000  -5.739  -5.746  -5.850  -6.082  -6.896 
0.01     0.267 11.000  -5.734  -5.740  -5.848  -6.074  -6.885 
0.01     0.267 12.000  -5.737  -5.742  -5.856  -6.066  -6.887 
0.01     0.267 13.000  -5.739  -5.745  -5.856  -6.055  -6.797 
0.01     0.267 13.500  -5.735  -5.743  -5.852  -6.047  -6.753 
0.02     0.284  0.005 -11.938 -11.860 -11.916 -12.048 -11.635 
0.02     0.284  0.006 -11.326 -11.303 -11.365 -11.479 -11.097 
0.02     0.284  0.007 -11.561 -11.657 -11.742 -11.832 -11.511 
0.02     0.284  0.008 -11.079 -11.175 -11.259 -11.349 -11.026 
0.02     0.284  0.009 -10.733 -10.828 -10.912 -11.002 -10.679 
0.02     0.284  0.010 -10.574 -10.669 -10.755 -10.848 -10.529 
0.02     0.284  0.020  -9.219  -9.308  -9.391  -9.483  -9.159 
0.02     0.284  0.030  -8.392  -8.475  -8.564  -8.662  -8.348 
0.02     0.284  0.040  -7.821  -7.893  -7.982  -8.085  -7.771 
0.02     0.284  0.050  -7.435  -7.504  -7.594  -7.701  -7.389 
0.02     0.284  0.060  -7.244  -7.307  -7.399  -7.509  -7.199 
0.02     0.284  0.070  -7.372  -7.493  -7.605  -7.710  -7.455 
0.02     0.284  0.080  -9.893 -10.591 -11.090 -12.340 -14.587 
0.02     0.284  0.090  -9.697 -10.347 -10.823 -12.083 -14.323 
0.02     0.284  0.100  -9.555 -10.163 -10.626 -11.894 -14.170 
0.02     0.284  0.200  -8.913  -9.513 -10.055 -11.337 -13.928 
0.02     0.284  0.300  -8.817  -9.993 -11.116 -12.194 -13.293 
0.02     0.284  0.400  -8.574  -9.516 -10.583 -11.772 -13.161 
0.02     0.284  0.500  -8.662  -9.701 -10.640 -11.727 -13.132 
0.02     0.284  0.600  -8.538  -9.539 -10.453 -11.514 -12.866 
0.02     0.284  0.700  -8.403  -9.476 -10.374 -11.377 -12.702 
0.02     0.284  0.800  -8.305  -9.357 -10.218 -11.172 -12.420 
0.02     0.284  0.900  -8.203  -9.200  -9.991 -10.855 -11.876 
0.02     0.284  1.000  -8.144  -9.066  -9.762 -10.511 -11.359 
0.02     0.284  1.500  -7.555  -8.230  -8.794  -9.406 -10.146 
0.02     0.284  2.000  -6.775  -6.854  -6.977  -8.168 -10.738 
0.02     0.284  3.000  -6.546  -6.647  -6.591  -7.565 -10.123 
0.02     0.284  4.000  -6.383  -6.483  -6.459  -7.372  -9.870 
0.02     0.284  5.000  -6.233  -6.334  -6.336  -7.166  -9.604 
0.02     0.284  6.000  -6.160  -6.280  -6.252  -7.050  -9.487 
0.02     0.284  7.000  -6.077  -6.207  -6.167  -6.914  -9.274 
0.02     0.284  8.000  -5.944  -6.069  -6.046  -6.610  -8.658 
0.02     0.284  9.000  -5.825  -5.951  -5.963  -6.381  -8.049 
0.02     0.284 10.000  -5.780  -5.913  -5.941  -6.315  -7.867 
0.02     0.284 11.000  -5.753  -5.891  -5.936  -6.251  -7.563 
0.02     0.284 12.000  -5.722  -5.865  -5.929  -6.193  -7.226 
0.02     0.284 13.000  -5.714  -5.868  -5.939  -6.200  -7.285 
0.02     0.284 13.500  -5.715  -5.875  -5.947  -6.229  -7.516 
0.03     0.302  0.005 -11.605 -11.674 -11.744 -11.826 -11.475 
0.03     0.302  0.006 -11.436 -11.496 -11.577 -11.675 -11.342 
0.03     0.302  0.007 -11.411 -11.495 -11.584 -11.680 -11.367 
0.03     0.302  0.008 -11.073 -11.159 -11.248 -11.343 -11.029 
0.03     0.302  0.009 -10.854 -10.941 -11.029 -11.123 -10.809 
0.03     0.302  0.010 -10.655 -10.743 -10.832 -10.926 -10.611 
0.03     0.302  0.020  -9.116  -9.205  -9.290  -9.383  -9.063 
0.03     0.302  0.030  -8.294  -8.371  -8.459  -8.557  -8.242 
0.03     0.302  0.040  -7.761  -7.836  -7.924  -8.021  -7.707 
0.03     0.302  0.050  -7.388  -7.475  -7.566  -7.661  -7.355 
0.03     0.302  0.060  -7.544  -7.679  -7.786  -7.880  -7.617 
0.03     0.302  0.070  -9.877 -10.740 -11.319 -12.463 -14.866 
0.03     0.302  0.080  -9.719 -10.549 -11.105 -12.272 -14.629 
0.03     0.302  0.090  -9.633 -10.383 -10.899 -12.079 -14.406 
0.03     0.302  0.100  -9.538 -10.180 -10.654 -11.821 -14.186 
0.03     0.302  0.200  -9.051  -9.610 -10.087 -11.283 -13.813 
0.03     0.302  0.300  -8.873  -9.425  -9.797 -11.057 -13.502 
0.03     0.302  0.400  -8.620  -8.998  -9.262 -10.551 -13.020 
0.03     0.302  0.500  -8.573  -9.450 -10.308 -11.267 -12.458 
0.03     0.302  0.600  -8.411  -9.380 -10.378 -11.490 -12.807 
0.03     0.302  0.700  -8.083  -9.137 -10.274 -11.525 -12.998 
0.03     0.302  0.800  -7.999  -9.004 -10.069 -11.287 -12.784 
0.03     0.302  0.900  -8.025  -8.878  -9.678 -10.621 -11.880 
0.03     0.302  1.000  -8.017  -8.691  -9.233  -9.934 -11.009 
0.03     0.302  1.500  -7.471  -7.798  -7.921  -9.377 -11.946 
0.03     0.302  2.000  -7.177  -7.442  -7.479  -8.900 -11.414 
0.03     0.302  3.000  -6.506  -6.740  -6.718  -8.018 -10.726 
0.03     0.302  4.000  -6.452  -6.665  -6.666  -7.880 -10.553 
0.03     0.302  5.000  -6.274  -6.524  -6.549  -7.717 -10.586 
0.03     0.302  6.000  -6.186  -6.433  -6.385  -7.462 -10.181 
0.03     0.302  7.000  -6.074  -6.327  -6.302  -7.322 -10.037 
0.03     0.302  8.000  -5.958  -6.214  -6.202  -7.096  -9.843 
0.03     0.302  9.000  -5.908  -6.165  -6.174  -7.006  -9.772 
0.03     0.302 10.000  -5.875  -6.129  -6.155  -6.880  -9.502 
0.03     0.302 11.000  -5.807  -6.061  -6.101  -6.680  -8.937 
0.03     0.302 12.000  -5.784  -6.059  -6.117  -6.733  -9.113 
0.03     0.302 13.000  -5.775  -6.074  -6.156  -6.856  -9.532 
0.03     0.302 13.500  -5.760  -6.068  -6.166  -6.867  -9.657 
0.04     0.321  0.005 -10.964 -10.787 -10.831 -11.020 -10.571 
0.04     0.321  0.006 -10.460 -10.354 -10.414 -10.570 -10.165 
0.04     0.321  0.007 -10.562 -10.614 -10.706 -10.814 -10.500 
0.04     0.321  0.008 -11.054 -11.130 -11.225 -11.325 -11.021 
0.04     0.321  0.009 -10.893 -10.971 -11.065 -11.165 -10.860 
0.04     0.321  0.010 -10.668 -10.748 -10.841 -10.941 -10.634 
0.04     0.321  0.020  -9.024  -9.112  -9.199  -9.293  -8.977 
0.04     0.321  0.030  -8.234  -8.311  -8.398  -8.496  -8.177 
0.04     0.321  0.040  -7.700  -7.773  -7.863  -7.962  -7.651 
0.04     0.321  0.050  -7.367  -7.460  -7.555  -7.651  -7.356 
0.04     0.321  0.060  -7.335  -7.457  -7.560  -7.654  -7.382 
0.04     0.321  0.070  -9.781 -10.846 -11.544 -12.548 -15.207 
0.04     0.321  0.080  -9.729 -10.723 -11.386 -12.412 -15.036 
0.04     0.321  0.090  -9.675 -10.511 -11.094 -12.182 -14.730 
0.04     0.321  0.100  -9.554 -10.308 -10.858 -11.955 -14.528 
0.04     0.321  0.200  -9.154  -9.814 -10.256 -11.462 -13.858 
0.04     0.321  0.300  -8.894  -9.622 -10.068 -11.314 -13.778 
0.04     0.321  0.400  -8.569  -9.120  -9.435 -10.724 -13.188 
0.04     0.321  0.500  -8.460  -8.950  -9.237 -10.559 -13.081 
0.04     0.321  0.600  -8.367  -8.832  -9.104 -10.452 -12.992 
0.04     0.321  0.700  -8.128  -8.583  -8.841 -10.236 -12.819 
0.04     0.321  0.800  -7.989  -8.410  -8.642 -10.062 -12.667 
0.04     0.321  0.900  -7.934  -8.321  -8.524  -9.942 -12.541 
0.04     0.321  1.000  -7.876  -8.265  -8.452  -9.881 -12.448 
0.04     0.321  1.500  -7.648  -8.080  -8.254  -9.728 -12.305 
0.04     0.321  2.000  -7.229  -7.608  -7.674  -9.178 -11.736 
0.04     0.321  3.000  -6.565  -6.938  -6.912  -8.383 -11.178 
0.04     0.321  4.000  -6.525  -6.890  -6.854  -8.256 -11.077 
0.04     0.321  5.000  -6.318  -6.687  -6.673  -8.001 -10.854 
0.04     0.321  6.000  -6.140  -6.504  -6.526  -7.778 -10.703 
0.04     0.321  7.000  -6.093  -6.468  -6.522  -7.716 -10.785 
0.04     0.321  8.000  -6.011  -6.361  -6.421  -7.562 -10.407 
0.04     0.321  9.000  -5.903  -6.247  -6.317  -7.287 -10.260 
0.04     0.321 10.000  -5.847  -6.178  -6.247  -7.051  -9.927 
0.04     0.321 11.000  -5.784  -6.111  -6.193  -6.883  -9.448 
0.04     0.321 12.000  -5.765  -6.100  -6.191  -6.818  -9.270 
0.04     0.321 13.000  -5.747  -6.095  -6.190  -6.777  -9.165 
0.04     0.321 13.500  -5.742  -6.099  -6.200  -6.784  -9.194 


==> anc/apjaab1fet4_mrt.txt <==
Title: Tracers of stellar mass loss -- II. Mid-IR color and surface brightness fluctuations
Authors: Gonzalez-Lopezlira R.A. 
Table: Individual Cluster Photometry
================================================================================
Byte-by-byte Description of file: apjaab1fet4_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label   Explanations
--------------------------------------------------------------------------------
   1-  7 A7     ---     SC      Supercluster
   9- 16 A8     ---     Name    Name
  18- 20 A3     ---     Cloud   Magellanic Cloud, LMC or SMC
  22- 26 F5.2   mag     3.6mag  ?="" integrated 3.6um band magnitude from SAGE mosaics
  28- 31 F4.2   mag   e_3.6mag  ?="" Uncertainty in 3.6mag
  33- 37 F5.2   mag     4.5mag  ?="" integrated 4.5um band magnitude from SAGE mosaics
  39- 42 F4.2   mag   e_4.5mag  ?="" Uncertainty in 4.5mag
  44- 48 F5.2   mag     5.8mag  ?="" integrated 5.8um band magnitude from SAGE mosaics
  50- 53 F4.2   mag   e_5.8mag  ?="" Uncertainty in 5.8mag
  55- 60 F6.3   mag     8.0mag  ?="" integrated 8.0um band magnitude from SAGE mosaics
  62- 66 F5.3   mag   e_8.0mag  ?="" Uncertainty in 8.0mag
  68- 73 F6.3   mag     24mag   ?="" integrated 24um band magnitude from SAGE mosaics
  75- 80 F6.4   mag   e_24mag   ?="" Uncertainty in 24mag
--------------------------------------------------------------------------------
Pre-SWB L 84     SMC 11.30 0.10 11.03 0.09  9.83 0.07  8.38  0.04                
Pre-SWB L 107    SMC 11.51 0.09 11.63 0.10 11.25 0.11 10.80  0.12                
Pre-SWB NGC 602  SMC 10.86 0.05 10.39 0.06  9.36 0.05  7.99  0.03                
Pre-SWB NGC 1983 LMC  7.39 0.01  7.23 0.01  6.49 0.01  6.00  0.01   4.18  0.04   
Pre-SWB NGC 1984 LMC  7.13 0.01  6.73 0.01  5.44 0.01  4.10  0.01  -0.669 0.004  
Pre-SWB NGC 2001 LMC  8.37 0.02  8.46 0.02  7.34 0.02  7.49  0.02   5.98  0.08   
Pre-SWB NGC 2006 LMC  8.70 0.02  8.73 0.03  8.58 0.03  8.69  0.05                
Pre-SWB NGC 2011 LMC  7.48 0.01  7.44 0.01  6.86 0.02                            
Pre-SWB NGC 2014 LMC  7.14 0.01  7.01 0.01  5.05 0.01  3.515 0.005               
Pre-SWB NGC 2027 LMC  8.33 0.02  7.83 0.02  7.08 0.02  6.80  0.02   6.23  0.08   
Pre-SWB SL 114   LMC  9.40 0.03  9.19 0.03  8.53 0.04  7.31  0.03   5.57  0.07   
SWB I   L 45     SMC  9.63 0.02  9.63 0.03  9.13 0.04  8.57  0.04                
SWB I   L 51     SMC  8.98 0.02  8.84 0.02  8.57 0.04  8.59  0.04                
SWB I   L 56     SMC 11.15 0.11 11.06 0.12 10.28 0.06  9.95  0.08                
SWB I   L 66     SMC 10.64 0.02 10.74 0.04 10.64 0.04 10.80  0.09                
SWB I   NGC 290  SMC 10.13 0.05 10.37 0.07  9.72 0.05                            
SWB I   NGC 299  SMC  9.07 0.02  9.21 0.02  8.88 0.03  8.87  0.05                
SWB I   NGC 330  SMC  7.95 0.02  8.09 0.02  7.75 0.02  7.66  0.03                
SWB I   NGC 376  SMC  8.76 0.02  8.92 0.02  8.61 0.03  8.63  0.05                
SWB I   NGC 1704 LMC  9.06 0.02  9.23 0.03  9.16 0.04                            
SWB I   NGC 1711 LMC  8.13 0.02  8.18 0.02  7.96 0.02  7.96  0.03   7.99  0.31   
SWB I   NGC 1787 LMC  8.06 0.02  8.19 0.02  7.91 0.02  7.81  0.03   7.50  0.16   
SWB I   NGC 1805 LMC  8.03 0.02  7.51 0.01  6.87 0.01  6.47  0.02   4.73  0.04   
SWB I   NGC 1810 LMC  8.88 0.02  9.10 0.03  9.10 0.04  9.24  0.08                
SWB I   NGC 1818 LMC  7.12 0.01  7.26 0.01  6.98 0.01  6.97  0.02                
SWB I   NGC 2002 LMC  6.89 0.01  6.86 0.01  6.09 0.01  5.83  0.01   4.32  0.04   
SWB I   NGC 2003 LMC  9.05 0.02  9.27 0.03  9.00 0.04  9.06  0.05   8.73  0.42   
SWB I   NGC 2004 LMC  6.30 0.01  6.41 0.01  5.94 0.01  5.72  0.01                
SWB I   NGC 2009 LMC  7.36 0.01  7.02 0.01  6.13 0.01  5.39  0.01                
SWB I   NGC 2098 LMC  8.11 0.02  8.29 0.02  8.04 0.03  8.33  0.05                
SWB I   NGC 2100 LMC  6.11 0.01  6.20 0.01  5.73 0.01  5.74  0.01                
SWB I   NGC l477 LMC  8.94 0.02  9.18 0.03  9.19 0.05  9.78  0.15                
SWB I   NGC l538 LMC  8.69 0.02  8.78 0.03  8.36 0.03  8.39  0.04                
SWB II  IC 1624  SMC  9.22 0.02  9.31 0.02  8.97 0.03  8.92  0.02                
SWB II  IC 1655  SMC 13.04 0.23 13.14 0.24            12.53  0.33                
SWB II  NGC 220  SMC 10.88 0.06 11.05 0.10 10.74 0.10 10.75  0.13                
SWB II  NGC 222  SMC  9.42 0.03  9.51 0.03  9.23 0.04  9.33  0.04                
SWB II  NGC 231  SMC 11.07 0.06 11.19 0.11 11.29 0.11 11.04  0.14                
SWB II  NGC 242  SMC  9.60 0.03  9.72 0.05  9.55 0.05  9.30  0.07                
SWB II  NGC 422  SMC 11.91 0.12 12.22 0.17 11.90 0.17                            
SWB II  NGC 1732 LMC  9.67 0.04  9.39 0.04  8.82 0.04  7.60  0.03   6.02  0.07   
SWB II  NGC 1735 LMC  8.68 0.02  8.70 0.03  8.13 0.03  7.30  0.03                
SWB II  NGC 1755 LMC  8.05 0.02  8.20 0.02  7.91 0.02  7.87  0.04   6.89  0.17   
SWB II  NGC 1774 LMC  8.27 0.02  8.55 0.02  8.29 0.03  9.36  0.07                
SWB II  NGC 1782 LMC  7.45 0.01  7.60 0.02  7.28 0.02  7.20  0.03                
SWB II  NGC 1793 LMC  9.34 0.03  9.38 0.04  9.37 0.06               6.65  0.15   
SWB II  NGC 1834 LMC  8.57 0.02  8.74 0.03  8.73 0.04               7.60  0.20   
SWB II  NGC 1847 LMC  7.75 0.01  7.70 0.02  7.29 0.02  6.90  0.03                
SWB II  NGC 1854 LMC  7.90 0.02  8.05 0.02                                       
SWB II  NGC 1863 LMC  9.12 0.03                                                  
SWB II  NGC 1870 LMC  8.97 0.03  9.15 0.03  8.61 0.04  7.45  0.04                
SWB II  NGC 1928 LMC  8.13 0.02  8.37 0.02  8.45 0.04                            
SWB II  NGC 1951 LMC  8.52 0.02  8.53 0.02  8.09 0.02  8.04  0.04   6.74  0.15   
SWB II  NGC 2118 LMC  8.87 0.02  9.04 0.03  8.77 0.04  8.00  0.05                
SWB II  NGC 2164 LMC  9.00 0.02  8.90 0.03  8.70 0.03  8.67  0.04   8.13  0.30   
SWB II  SL 56    LMC 10.07 0.04  9.80 0.04  9.38 0.05  9.60  0.07   9.37  0.82   
SWB II  SL 106   LMC  9.44 0.03  9.46 0.04  9.07 0.04                            
SWB III IC 1611  SMC 10.37 0.04 10.51 0.04 10.08 0.09 10.17  0.16                
SWB III L 40     SMC  9.55 0.03  9.72 0.04  9.54 0.05  9.82  0.08                
SWB III L 44     SMC  9.56 0.02  9.59 0.03  9.28 0.06  9.03  0.05                
SWB III L 63     SMC                       10.84 0.12 11.09  0.33                
SWB III L 114    SMC 10.77 0.06 10.88 0.07 10.61 0.09 10.80  0.19                
SWB III NGC 265  SMC 10.23 0.03 10.32 0.03  9.78 0.07  8.89  0.05                
SWB III NGC 458  SMC 10.69 0.05 10.81 0.07 10.65 0.09 10.53  0.11                
SWB III NGC 1844 LMC  9.94 0.04 10.03 0.05  9.63 0.04  9.22  0.06   7.73  0.02   
SWB III NGC 1866 LMC  7.29 0.01  7.47 0.01  7.12 0.02  7.13  0.02   6.90  0.14   
SWB III NGC 1895 LMC  8.79 0.02  8.50 0.02  6.59 0.01  5.03  0.01   2.33  0.01   
SWB III NGC 1953 LMC  8.91 0.02  8.90 0.03  8.61 0.05                            
SWB III NGC 2000 LMC  9.43 0.03  9.58 0.04  9.56 0.05 10.25  0.08                
SWB III NGC 2025 LMC  9.15 0.03  9.10 0.03  8.93 0.04  9.13  0.06   8.51  0.46   
SWB III NGC 2031 LMC  8.15 0.02  8.52 0.02  7.69 0.02  8.38  0.03   7.62  0.20   
SWB III NGC 2134 LMC  8.40 0.02  8.54 0.02  8.19 0.03  8.26  0.04   7.93  0.08   
SWB III NGC 2136 LMC  8.14 0.02  8.30 0.02  7.94 0.02  7.97  0.03   7.20  0.13   
SWB III NGC 2156 LMC  9.96 0.04 10.07 0.05 10.03 0.08  9.73  0.04   7.74  0.18   
SWB III NGC 2157 LMC  8.11 0.02  8.24 0.02  7.98 0.02  7.96  0.03   7.66  0.23   
SWB III NGC 2159 LMC  9.56 0.03  9.64 0.04  9.37 0.04  9.56  0.04   9.73  0.85   
SWB III NGC 2172 LMC 10.02 0.04 10.21 0.05  9.78 0.04 10.18  0.05                
SWB III NGC l539 LMC  7.64 0.01  7.89 0.02  7.56 0.02  7.59  0.03                
SWB IV  L 26     SMC 11.22 0.09 11.37 0.10 11.36 0.13 10.98  0.15                
SWB IV  L 53     SMC 10.14 0.04 10.20 0.05  9.85 0.06  9.66  0.08                
SWB IV  NGC 294  SMC  9.96 0.04 10.09 0.03  9.97 0.08  9.99  0.14                
SWB IV  NGC 1801 LMC  8.32 0.02  8.48 0.02  8.23 0.03  8.13  0.04                
SWB IV  NGC 1831 LMC  8.27 0.02  8.40 0.02  8.11 0.02  7.92  0.03   8.07  0.21   
SWB IV  NGC 1849 LMC  8.47 0.02  8.28 0.02  7.83 0.02  7.37  0.02   6.60  0.12   
SWB IV  NGC 1868 LMC  9.17 0.03  9.44 0.04  9.25 0.04  9.06  0.05                
SWB IV  NGC 1987 LMC  8.43 0.02  8.53 0.02  8.33 0.03  8.41  0.04   9.65  0.61   
SWB IV  NGC 2056 LMC  9.07 0.03  9.12 0.03  8.73 0.04                            
SWB IV  NGC 2107 LMC  8.61 0.02  8.63 0.03  8.25 0.03  7.88  0.04                
SWB V   NGC 152  SMC  9.41 0.03  9.60 0.04  9.28 0.04  9.05  0.05                
SWB V   NGC 411  SMC  9.55 0.03  9.65 0.04  9.34 0.04  9.20  0.05                
SWB V   NGC 419  SMC  7.51 0.01  7.51 0.02  6.90 0.01  6.36  0.01                
SWB V   NGC 1651 LMC  8.75 0.02  8.93 0.03  8.61 0.03  8.53  0.05   8.21  0.23   
SWB V   NGC 1783 LMC  7.49 0.01  7.65 0.02  7.24 0.02  6.99  0.02                
SWB V   NGC 1795 LMC  9.27 0.03  9.55 0.04  9.35 0.05  9.13  0.06   8.08  0.29   
SWB V   NGC 1846 LMC  6.91 0.01  7.13 0.01  6.84 0.01  6.59  0.02   6.56  0.09   
SWB V   NGC 1917 LMC  8.80 0.02                                                  
SWB V   NGC 2154 LMC  8.15 0.02  8.39 0.02  8.16 0.03  7.85  0.03   7.58  0.25   
SWB VI  NGC 416  SMC  9.29 0.03  9.41 0.03  9.13 0.04  9.18  0.05   8.94  0.09   
SWB VI  NGC 1751 LMC  7.76 0.01  7.96 0.02  7.79 0.02  7.55  0.03                
SWB VI  NGC 1754 LMC  7.93 0.01  7.98 0.02  7.65 0.02  7.53  0.03   6.90  0.11   
SWB VI  NGC 1852 LMC  8.09 0.02  8.18 0.02  7.76 0.02  6.96  0.02   3.29  0.02   
SWB VI  NGC 1916 LMC  6.86 0.01  6.96 0.01  5.80 0.01  4.44  0.01                
SWB VI  NGC 1978 LMC  6.79 0.01  6.72 0.01  6.14 0.01  5.72  0.01                
SWB VI  NGC 2005 LMC  8.42 0.02  8.63 0.03  8.26 0.03  8.29  0.05                
SWB VI  NGC 2019 LMC  7.94 0.02  8.14 0.02  7.90 0.02  7.84  0.05                
SWB VI  NGC 2121 LMC  8.05 0.02  8.08 0.02  7.70 0.02  7.51  0.03   7.31  0.19   
SWB VI  SL 506   LMC 10.56 0.05 10.68 0.07 10.42 0.09 10.22  0.04   9.16  0.41   
SWB VII L 8      SMC                                   9.60  0.05                
SWB VII L 11     SMC 10.66 0.05 10.81 0.06 10.75 0.09 10.26  0.10                
SWB VII L 68     SMC                       10.55 0.07 10.66  0.21                
SWB VII L 113    SMC 10.37 0.03 10.51 0.05 10.22 0.05  9.97  0.08                
SWB VII NGC 339  SMC 10.40 0.06 10.44 0.06 10.26 0.06 10.19  0.10                
SWB VII NGC 361  SMC  9.85 0.04 10.00 0.05  9.73 0.05  9.71  0.08                
SWB VII NGC 1786 LMC  7.74 0.01  7.76 0.02  7.48 0.02  7.32  0.02   6.75  0.14   
SWB VII NGC 1835 LMC  7.33 0.01  7.38 0.01  7.14 0.02  7.14  0.02   6.60  0.13   

